Provenance-based Data Skipping (TechReport)

Database systems analyze queries to determine upfront which data is needed for answering them and use indexes and other physical design techniques to speed-up access to that data. However, for important classes of queries, e.g., HAVING and top-k queries, it is impossible to determine up-front what data is relevant. To overcome this limitation, we develop provenance-based data skipping (PBDS), a novel approach that generates provenance sketches to concisely encode what data is relevant for a query. Once a provenance sketch has been captured it is used to speed up subsequent queries. PBDS can exploit physical design artifacts such as indexes and zone maps. Our approach significantly improves performance for both disk-based and main-memory database systems.

==> figs/all/plot.sh <==
#!/bin/bash

rm *.pdf
python plotall.py


==> figs/all/plot_post_tpch_1GB.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 17}) 

#store file names
fname = ["post_tpch_1GB_runtime", "post_tpch_1GB_capture"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400"]
#each line color
l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

plt.figure(figsize=(12,5)) 
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.2  
	N = len(pop['type'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0):
			plt.bar(x1+width*i, y1, width, label=num_range[i],color=l_color[i])
		elif(f==1):
			plt.bar(x1+width*i, y1, width, label=num_range[i],color=l_color[i],log=True)


	plt.ylabel('Runtime')
	if(f==0):
		plt.title('TPC-H on PostgreSQL - 1GB Size')
	elif(f==1):
		plt.title('(Capture) TPC-H on PostgreSQL - 1GB Size')
		
	plt.xticks(x1+width*i-0.2, ('Q1', 'Q3', 'Q5', 'Q6', 'Q7', 'Q8', 'Q9', 'Q10', 'Q12', 'Q13', 'Q14', 'Q19'))


	plt.legend(loc='best')
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();

==> figs/all/plot_post_tpch_1GB_size.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20}) 

#store file names
fname = ["post_tpch_1GB_size"]
#the column in .csv file (each column one line)
num_range = ["TOTAL","REAL","PS32","PS64","PS400"]
#each line color
l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

plt.figure(figsize=(14,6)) 
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.17
	N = len(pop['type'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		plt.bar(x1+width*i, y1, width, label=num_range[i],color=l_color[i])



	plt.ylabel('Size Ratio')
	plt.title('(PS Size) TPC-H on PostgreSQL - 1GB Size')

		
	plt.xticks(x1+width*i-0.25, ('Q1', 'Q3', 'Q5', 'Q6', 'Q7', 'Q8', 'Q9', 'Q10', 'Q12', 'Q13', 'Q14', 'Q19'))


	plt.legend(loc='upper left', bbox_to_anchor=(0.15, 0.9))
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc='upper right',prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();

==> figs/all/plotall.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 14}) 

#store file names
#store file names
fname = [	"q1_hash_1gb", "q2_hash_1gb", "q3_hash_1gb",
			"q1_range_1gb", "q2_range_1gb", "q3_range_1gb",			
			"q1_hash_index_1gb", 
			"q1_range_index_1gb", "q2_range_index_1gb", "q3_range_index_1gb",
			"q1_prehash_1gb", "q2_prehash_1gb", "q3_prehash_1gb",
			"q1_prehash_index_1gb", 
			"q1_hash_physical_1gb", 
			"q1_range_physical_1gb",
			"q1_zone_1gb", "q2_zone_1gb", "q3_zone_1gb",
			"q1_hash_10gb", "q2_hash_10gb",
			"post_q3_range_1gb_both","post_q3_range_1gb_inside","post_q3_range_1gb_outside",
			"post_q1_range_1gb", "post_q2_range_1gb"]
#store normal query costs
n_costs = [	3.11,9.85,12.23,
			3.11,9.85,12.23,
			3.11,
			3.11,9.85,12.23,
			3.11,9.85,12.23,
			3.11, 
			3.11,
			3.11,
			3.11,9.85,12.23,
			55.20, 135.36,
			64.96,64.96,64.96,
			4.1, 25.86]
#64.96
#the column in .csv file (each column one line)
num_range = ["H32","H64","H96","H128","H256"]
#each line color
l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)
	#plot each line and the hline
	if (cur_fn.find("zone") != -1):
		plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	else:
		N = len(pop['type'])
		x1 = np.arange(N)
		for j in range(len(num_range)):
			y1 = pop[num_range[j]]
			#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
			plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])

	plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Percentage of the Input Size")
	plt.ylabel("Query Runing Time")

	#extract 1gb or 10gb to construct the title name
	d_size = ""
	if (cur_fn.find("1gb") != -1): 
		d_size = "1GB"
	else:
		d_size = "10GB"

	plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")

	#set x-axis value
	plt.xticks([0,1,2,3,4,5,6,7], ['0%','2%','5%','10%','25%','50%','75%','100%']);
	#,fontproperties='STKAITI'

	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1): 
	if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
		plt.yscale('log',basey=2)

	#plt.yscale('log',basey=10)
	#legend setting
	font = font_manager.FontProperties(family='Comic Sans MS',
									   weight='bold',
                                   	   style='normal', size=16)
	plt.legend(loc = "upper left",prop=font)

	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")



==> figs/binary_search/plot.sh <==
python t10_10k.py
python t10_400.py
python t10_64.py
python t10_32.py
python t1_10k.py
python t1_400.py
python t1_64.py
python t1_32.py
python plot_post_tpch_10GB.py
python plot_post_tpch_1GB.py 


==> figs/binary_search/plot_post_tpch_10GB.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
#fname = ["post_tpch_10GB_runtime_overview"]
fname = ["post_tpch_10GB_runtime", "post_tpch_10GB_capture"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400","PS10000"]
#each line color
#l_color = ["Deepskyblue","Red"]
l_color = ["Red","Deepskyblue","Hotpink","Springgreen","Darkorange"]

plt.figure(figsize=(8,5)) 
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.15
	N = len(pop['query'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.01)
			#plt.yscale("log",basey=10)
			plt.legend(loc='upper left',prop={'size': 20}, ncol=1)
			plt.xticks(x1+width*i-0.25, ('Q2','Q3','Q10','Q18','Q19','Q20','Q21'))
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		elif(f==1 and i>0):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			plt.legend(loc='upper center',prop={'size': 22}, ncol=2)
			plt.ylim([0, 1.5])
			plt.yticks([0,0.5,1,1.5])
			plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q10','Q18','Q19','Q20','Q21'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')	
		#	plt.legend(loc='best',prop={'size': 16})		


	
	if(f==0):
		#plt.title('Runtime of TPC-H queries - 10GB Size')
		plt.ylabel('Runtime', fontsize=30)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 10GB Size')
		plt.ylabel('Overhead', fontsize=30)
		
	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q18'))
	plt.tick_params(axis='x', which='major', labelsize=20)
	plt.tick_params(axis='y', which='major', labelsize=20)

	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();

==> figs/binary_search/plot_post_tpch_1GB.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
fname = ["post_tpch_1GB_runtime", "post_tpch_1GB_capture", "post_tpch_1GB_runtime_index"]
#fname = ["post_tpch_1GB_runtime_overview"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400","PS10000"]
#each line color
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red"]
l_color = ["Red","Deepskyblue","Hotpink","Springgreen","Darkorange"]

#the column in .csv file (each column one line)
#num_range = ["PS32","PS64","PS400"]
#each line color
#l_color = ["Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

plt.figure(figsize=(8,5)) 
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.15  
	N = len(pop['query'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			plt.legend(loc='upper left',prop={'size': 20}, ncol=1)
			plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q5','Q7','Q8','Q10','Q17','Q18','Q19','Q20','Q21'))
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		elif(f==1 and i > 0):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			plt.legend(loc='upper center',prop={'size': 24}, ncol=2)
			plt.ylim([0, 1.5])
			plt.yticks([0,0.5,1,1.5])
			plt.xticks(x1+width*i-0.1, ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
		elif(f==2):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			plt.legend(loc='upper left',prop={'size': 22}, ncol=1)
			plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q10','Q15','Q18','Q19'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')	
		#	plt.legend(loc='best',prop={'size': 16})		


	
	if(f==0 or f==2):
		#plt.title('Runtime of TPC-H queries - 1GB Size')
		plt.ylabel('Runtime',fontsize=30)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 1GB Size')
		plt.ylabel('Overhead',fontsize=30)
		
	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q17','Q18','Q19','Q20'))
	plt.tick_params(axis='x', which='major', labelsize=20)

	if(f==2):
		plt.tick_params(axis='y', which='major', labelsize=30)
	else:
		plt.tick_params(axis='y', which='major', labelsize=20)
	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();

==> figs/binary_search/t10_10k.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter

plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
cur_fn="selectivity_10g_10k"

plt.figure(figsize=(17,5)) 

yl_10k = (0.001,0.0064,0.0001,0.1679,0.0099,0.108,0.3326)
yo_10k = (0.001,0.0063,0.0099)
yc_10k = (0.001,0.002,0.0097)
ys_10k = (0.0086,0.0001,0.01)
yp_10k = (0.0092,0.1674,0.0988)
yps_10k = (0.0092)


yl_400 = (0.0225,0.17,0.0025,1,0.2175,1,1)
yo_400 = (0.0225,0.245,0.23)
yc_400 = (0.025,0.13,0.225)
ys_400 = (0.2075,0.0025,1)
yp_400 = (0.22,1,1)
yps_400 = (0.2175)

yl_64 = (0.140625,0.734375,0.015625,1,0.828125,1,1)
yo_64 = (0.140625,0.703125,0.796875)
yc_64 = (0.15625,0.296875,0.8125)
ys_64 = (0.765625,0.015625,1)
yp_64 = (0.75,1,1)
yps_64 = (0.78125)

yl_32 = (0.25,0.9375,0.03125,1,0.96875,1,1)
yo_32 = (0.25,0.9375,0.96875)
yc_32 = (0.28125,0.5,0.96875)
ys_32 = (1,0.03125,1)
yp_32 = (0.9375,1,1)
yps_32 = (0.96875)


xps = np.array([0])
xp = np.array([0.4,							6.8,			10])
xs = np.array([0.8,					5.4,									12.4])
xc = np.array([		1.8,	3.6,					8.2])
xo = np.array([		2.2,	4.0,					8.6])
xl = np.array([		2.6,	4.4,	5.8,	7.2,	9.0,	10.4,  11.4])

width = 0.4
p_ps_10k = plt.bar(xps, yps_10k, width, alpha=0.5, label='partsupp', color="Green")
p_p_10k = plt.bar(xp, yp_10k, width, alpha=0.5, label='part', color="red")
p_s_10k = plt.bar(xs, ys_10k, width, alpha=0.5, label='supplier', color="Deepskyblue")
p_c_10k = plt.bar(xc, yc_10k, width, alpha=0.5, label='customer', color="Hotpink") 
p_o_10k = plt.bar(xo, yo_10k, width, alpha=0.5, label='orders', color="Black")    
p_l_10k = plt.bar(xl, yl_10k, width, alpha=0.5, label='lineitem', color="Darkorange")          

plt.xlim([0, 13])

# p_ps_400 = plt.bar(xps, yps_400, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_10k, hatch='/////')
# p_p_400 = plt.bar(xp, yp_400, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_10k, hatch='/////')
# p_s_400 = plt.bar(xs, ys_400, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_10k, hatch='/////')
# p_c_400 = plt.bar(xc, yc_400, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_10k, hatch='/////')
# p_o_400 = plt.bar(xo, yo_400, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_10k, hatch='/////')
# p_l_400 = plt.bar(xl, yl_400, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_10k, hatch='/////')


# p_ps_64 = plt.bar(xps, yps_64, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_400, hatch=".....")
# p_p_64= plt.bar(xp, yp_64, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_400, hatch=".....")
# p_s_64 = plt.bar(xs, ys_64, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_400, hatch=".....")
# p_c_64 = plt.bar(xc, yc_64, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_400, hatch=".....")
# p_o_64 = plt.bar(xo, yo_64, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_400, hatch=".....")
# p_l_64 = plt.bar(xl, yl_64, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_400, hatch=".....")


# p_ps_32 = plt.bar(xps, yps_32, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_64, hatch="...//")
# p_p_32 = plt.bar(xp, yp_32, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_64, hatch="")
# p_s_32 = plt.bar(xs, ys_32, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_64, hatch="")
# p_c_32 = plt.bar(xc, yc_32, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_64, hatch="")
# p_o_32 = plt.bar(xo, yo_32, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_64, hatch="")
# p_l_32 = plt.bar(xl, yl_32, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_64, hatch="")


plt.ylabel('Selectivity')
#plt.title('TPC-H queries - PS10000 - 10GB dataset')

#set_yticklabels(['{:,.2%}'.format(x) for x in vals])
plt.yticks([0.05,0.25,0.5,0.75,1], ('5%','25%','50%','75%','100%'))
#plt.gca().yaxis.set_major_formatter(FuncFormatter(lambda y, pos: "%d%%" % (y)))
plt.xticks([0.6,2.4,4.2,5.8,7.2,8.8,10.4,11.6,12.6], ('Q2','Q3','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
#plt.legend(loc='best', ncol=3)
plt.legend(bbox_to_anchor=(1.2, 1)) 
#plt.show()


print (cur_fn + ".pdf")
#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + cur_fn + ".pdf",format='pdf', bbox_inches='tight');
#clean current plot data
plt.clf();

==> figs/binary_search/t10_32.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter

plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
cur_fn="selectivity_10g_32"

plt.figure(figsize=(17,5)) 

yl_10k = (0.001,0.0064,0.0001,0.1679,0.0099,0.108,0.3326)
yo_10k = (0.001,0.0063,0.0099)
yc_10k = (0.001,0.002,0.0097)
ys_10k = (0.0086,0.0001,0.01)
yp_10k = (0.0092,0.1674,0.0988)
yps_10k = (0.0092)


yl_400 = (0.0225,0.17,0.0025,1,0.2175,1,1)
yo_400 = (0.0225,0.245,0.23)
yc_400 = (0.025,0.13,0.225)
ys_400 = (0.2075,0.0025,1)
yp_400 = (0.22,1,1)
yps_400 = (0.2175)

yl_64 = (0.140625,0.734375,0.015625,1,0.828125,1,1)
yo_64 = (0.140625,0.703125,0.796875)
yc_64 = (0.15625,0.296875,0.8125)
ys_64 = (0.765625,0.015625,1)
yp_64 = (0.75,1,1)
yps_64 = (0.78125)

yl_32 = (0.25,0.9375,0.03125,1,0.96875,1,1)
yo_32 = (0.25,0.9375,0.96875)
yc_32 = (0.28125,0.5,0.96875)
ys_32 = (1,0.03125,1)
yp_32 = (0.9375,1,1)
yps_32 = (0.96875)


xps = np.array([0])
xp = np.array([0.4,							6.8,			10])
xs = np.array([0.8,					5.4,									12.4])
xc = np.array([		1.8,	3.6,					8.2])
xo = np.array([		2.2,	4.0,					8.6])
xl = np.array([		2.6,	4.4,	5.8,	7.2,	9.0,	10.4,  11.4])

width = 0.4
p_ps_32 = plt.bar(xps, yps_32, width, alpha=0.5, label='partsupp', color="Green")
p_p_32 = plt.bar(xp, yp_32, width, alpha=0.5, label='part', color="red")
p_s_32 = plt.bar(xs, ys_32, width, alpha=0.5, label='supplier', color="Deepskyblue")
p_c_32 = plt.bar(xc, yc_32, width, alpha=0.5, label='customer', color="Hotpink") 
p_o_32 = plt.bar(xo, yo_32, width, alpha=0.5, label='orders', color="Black")    
p_l_32 = plt.bar(xl, yl_32, width, alpha=0.5, label='lineitem', color="Darkorange")          

plt.xlim([0, 13])

# p_ps_400 = plt.bar(xps, yps_400, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_10k, hatch='/////')
# p_p_400 = plt.bar(xp, yp_400, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_10k, hatch='/////')
# p_s_400 = plt.bar(xs, ys_400, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_10k, hatch='/////')
# p_c_400 = plt.bar(xc, yc_400, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_10k, hatch='/////')
# p_o_400 = plt.bar(xo, yo_400, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_10k, hatch='/////')
# p_l_400 = plt.bar(xl, yl_400, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_10k, hatch='/////')


# p_ps_64 = plt.bar(xps, yps_64, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_400, hatch=".....")
# p_p_64= plt.bar(xp, yp_64, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_400, hatch=".....")
# p_s_64 = plt.bar(xs, ys_64, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_400, hatch=".....")
# p_c_64 = plt.bar(xc, yc_64, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_400, hatch=".....")
# p_o_64 = plt.bar(xo, yo_64, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_400, hatch=".....")
# p_l_64 = plt.bar(xl, yl_64, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_400, hatch=".....")


# p_ps_32 = plt.bar(xps, yps_32, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_64, hatch="...//")
# p_p_32 = plt.bar(xp, yp_32, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_64, hatch="")
# p_s_32 = plt.bar(xs, ys_32, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_64, hatch="")
# p_c_32 = plt.bar(xc, yc_32, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_64, hatch="")
# p_o_32 = plt.bar(xo, yo_32, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_64, hatch="")
# p_l_32 = plt.bar(xl, yl_32, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_64, hatch="")


plt.ylabel('Selectivity')
#plt.title('TPC-H queries - PS32 - 10GB dataset')

#set_yticklabels(['{:,.2%}'.format(x) for x in vals])
plt.yticks([0.05,0.25,0.5,0.75,1], ('5%','25%','50%','75%','100%'))
#plt.gca().yaxis.set_major_formatter(FuncFormatter(lambda y, pos: "%d%%" % (y)))
plt.xticks([0.6,2.4,4.2,5.8,7.2,8.8,10.4,11.6,12.6], ('Q2','Q3','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
#plt.legend(loc='best', ncol=3)
plt.legend(bbox_to_anchor=(1.2, 1)) 
#plt.show()


print (cur_fn + ".pdf")
#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + cur_fn + ".pdf",format='pdf', bbox_inches='tight');
#clean current plot data
plt.clf();

==> figs/binary_search/t10_400.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter

plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
cur_fn="selectivity_10g_400"

plt.figure(figsize=(17,5)) 

yl_10k = (0.001,0.0064,0.0001,0.1679,0.0099,0.108,0.3326)
yo_10k = (0.001,0.0063,0.0099)
yc_10k = (0.001,0.002,0.0097)
ys_10k = (0.0086,0.0001,0.01)
yp_10k = (0.0092,0.1674,0.0988)
yps_10k = (0.0092)


yl_400 = (0.0225,0.17,0.0025,1,0.2175,1,1)
yo_400 = (0.0225,0.245,0.23)
yc_400 = (0.025,0.13,0.225)
ys_400 = (0.2075,0.0025,1)
yp_400 = (0.22,1,1)
yps_400 = (0.2175)

yl_64 = (0.140625,0.734375,0.015625,1,0.828125,1,1)
yo_64 = (0.140625,0.703125,0.796875)
yc_64 = (0.15625,0.296875,0.8125)
ys_64 = (0.765625,0.015625,1)
yp_64 = (0.75,1,1)
yps_64 = (0.78125)

yl_32 = (0.25,0.9375,0.03125,1,0.96875,1,1)
yo_32 = (0.25,0.9375,0.96875)
yc_32 = (0.28125,0.5,0.96875)
ys_32 = (1,0.03125,1)
yp_32 = (0.9375,1,1)
yps_32 = (0.96875)


xps = np.array([0])
xp = np.array([0.4,							6.8,			10])
xs = np.array([0.8,					5.4,									12.4])
xc = np.array([		1.8,	3.6,					8.2])
xo = np.array([		2.2,	4.0,					8.6])
xl = np.array([		2.6,	4.4,	5.8,	7.2,	9.0,	10.4,  11.4])

width = 0.4
p_ps_400 = plt.bar(xps, yps_400, width, alpha=0.5, label='partsupp', color="Green")
p_p_400 = plt.bar(xp, yp_400, width, alpha=0.5, label='part', color="red")
p_s_400 = plt.bar(xs, ys_400, width, alpha=0.5, label='supplier', color="Deepskyblue")
p_c_400 = plt.bar(xc, yc_400, width, alpha=0.5, label='customer', color="Hotpink") 
p_o_400 = plt.bar(xo, yo_400, width, alpha=0.5, label='orders', color="Black")    
p_l_400 = plt.bar(xl, yl_400, width, alpha=0.5, label='lineitem', color="Darkorange")          


plt.xlim([0, 13])

# p_ps_400 = plt.bar(xps, yps_400, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_10k, hatch='/////')
# p_p_400 = plt.bar(xp, yp_400, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_10k, hatch='/////')
# p_s_400 = plt.bar(xs, ys_400, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_10k, hatch='/////')
# p_c_400 = plt.bar(xc, yc_400, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_10k, hatch='/////')
# p_o_400 = plt.bar(xo, yo_400, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_10k, hatch='/////')
# p_l_400 = plt.bar(xl, yl_400, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_10k, hatch='/////')


# p_ps_64 = plt.bar(xps, yps_64, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_400, hatch=".....")
# p_p_64= plt.bar(xp, yp_64, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_400, hatch=".....")
# p_s_64 = plt.bar(xs, ys_64, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_400, hatch=".....")
# p_c_64 = plt.bar(xc, yc_64, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_400, hatch=".....")
# p_o_64 = plt.bar(xo, yo_64, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_400, hatch=".....")
# p_l_64 = plt.bar(xl, yl_64, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_400, hatch=".....")


# p_ps_32 = plt.bar(xps, yps_32, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_64, hatch="...//")
# p_p_32 = plt.bar(xp, yp_32, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_64, hatch="")
# p_s_32 = plt.bar(xs, ys_32, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_64, hatch="")
# p_c_32 = plt.bar(xc, yc_32, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_64, hatch="")
# p_o_32 = plt.bar(xo, yo_32, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_64, hatch="")
# p_l_32 = plt.bar(xl, yl_32, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_64, hatch="")


plt.ylabel('Selectivity')
#plt.title('TPC-H queries - PS400 - 10GB dataset')

#set_yticklabels(['{:,.2%}'.format(x) for x in vals])
plt.yticks([0.05,0.25,0.50,0.75,1], ('5%','25%','50%','75%','100%'))
#plt.gca().yaxis.set_major_formatter(FuncFormatter(lambda y, pos: "%d%%" % (y)))
plt.xticks([0.6,2.4,4.2,5.8,7.2,8.8,10.4,11.6,12.6], ('Q2','Q3','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
#plt.legend(loc='best', ncol=3)
plt.legend(bbox_to_anchor=(1.2, 1)) 
#plt.show()


print (cur_fn + ".pdf")
#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + cur_fn + ".pdf",format='pdf', bbox_inches='tight');
#clean current plot data
plt.clf();

==> figs/binary_search/t10_64.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter

plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
cur_fn="selectivity_10g_64"

plt.figure(figsize=(17,5)) 

yl_10k = (0.001,0.0064,0.0001,0.1679,0.0099,0.108,0.3326)
yo_10k = (0.001,0.0063,0.0099)
yc_10k = (0.001,0.002,0.0097)
ys_10k = (0.0086,0.0001,0.01)
yp_10k = (0.0092,0.1674,0.0988)
yps_10k = (0.0092)


yl_400 = (0.0225,0.17,0.0025,1,0.2175,1,1)
yo_400 = (0.0225,0.245,0.23)
yc_400 = (0.025,0.13,0.225)
ys_400 = (0.2075,0.0025,1)
yp_400 = (0.22,1,1)
yps_400 = (0.2175)

yl_64 = (0.140625,0.734375,0.015625,1,0.828125,1,1)
yo_64 = (0.140625,0.703125,0.796875)
yc_64 = (0.15625,0.296875,0.8125)
ys_64 = (0.765625,0.015625,1)
yp_64 = (0.75,1,1)
yps_64 = (0.78125)

yl_32 = (0.25,0.9375,0.03125,1,0.96875,1,1)
yo_32 = (0.25,0.9375,0.96875)
yc_32 = (0.28125,0.5,0.96875)
ys_32 = (1,0.03125,1)
yp_32 = (0.9375,1,1)
yps_32 = (0.96875)


xps = np.array([0])
xp = np.array([0.4,							6.8,			10])
xs = np.array([0.8,					5.4,									12.4])
xc = np.array([		1.8,	3.6,					8.2])
xo = np.array([		2.2,	4.0,					8.6])
xl = np.array([		2.6,	4.4,	5.8,	7.2,	9.0,	10.4,  11.4])

width = 0.4
p_ps_64 = plt.bar(xps, yps_64, width, alpha=0.5, label='partsupp', color="Green")
p_p_64 = plt.bar(xp, yp_64, width, alpha=0.5, label='part', color="red")
p_s_64 = plt.bar(xs, ys_64, width, alpha=0.5, label='supplier', color="Deepskyblue")
p_c_64 = plt.bar(xc, yc_64, width, alpha=0.5, label='customer', color="Hotpink") 
p_o_64 = plt.bar(xo, yo_64, width, alpha=0.5, label='orders', color="Black")    
p_l_64 = plt.bar(xl, yl_64, width, alpha=0.5, label='lineitem', color="Darkorange")          

plt.xlim([0, 13])

# p_ps_400 = plt.bar(xps, yps_400, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_10k, hatch='/////')
# p_p_400 = plt.bar(xp, yp_400, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_10k, hatch='/////')
# p_s_400 = plt.bar(xs, ys_400, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_10k, hatch='/////')
# p_c_400 = plt.bar(xc, yc_400, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_10k, hatch='/////')
# p_o_400 = plt.bar(xo, yo_400, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_10k, hatch='/////')
# p_l_400 = plt.bar(xl, yl_400, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_10k, hatch='/////')


# p_ps_64 = plt.bar(xps, yps_64, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_400, hatch=".....")
# p_p_64= plt.bar(xp, yp_64, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_400, hatch=".....")
# p_s_64 = plt.bar(xs, ys_64, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_400, hatch=".....")
# p_c_64 = plt.bar(xc, yc_64, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_400, hatch=".....")
# p_o_64 = plt.bar(xo, yo_64, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_400, hatch=".....")
# p_l_64 = plt.bar(xl, yl_64, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_400, hatch=".....")


# p_ps_32 = plt.bar(xps, yps_32, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_64, hatch="...//")
# p_p_32 = plt.bar(xp, yp_32, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_64, hatch="")
# p_s_32 = plt.bar(xs, ys_32, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_64, hatch="")
# p_c_32 = plt.bar(xc, yc_32, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_64, hatch="")
# p_o_32 = plt.bar(xo, yo_32, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_64, hatch="")
# p_l_32 = plt.bar(xl, yl_32, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_64, hatch="")


plt.ylabel('Selectivity')
#plt.title('TPC-H queries - PS64 - 10GB dataset')

#set_yticklabels(['{:,.2%}'.format(x) for x in vals])
plt.yticks([0.05,0.25,0.5,0.75,1], ('5%','25%','50%','75%','100%'))
#plt.gca().yaxis.set_major_formatter(FuncFormatter(lambda y, pos: "%d%%" % (y)))
plt.xticks([0.6,2.4,4.2,5.8,7.2,8.8,10.4,11.6,12.6], ('Q2','Q3','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
#plt.legend(loc='best', ncol=3)
plt.legend(bbox_to_anchor=(1.2, 1)) 
#plt.show()


print (cur_fn + ".pdf")
#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + cur_fn + ".pdf",format='pdf', bbox_inches='tight');
#clean current plot data
plt.clf();

==> figs/binary_search/t1_10k.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter

plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
cur_fn="selectivity_1g_10k"

plt.figure(figsize=(17,5)) 

yl_10k = (0.001,0.2262,0.0071,0.0001,0.0195,0.001,0.012,0.041,0.129)
yo_10k = (0.001,0.489,0.4242,0.0071,0.001)
yc_10k = (0.001,0.434,0.3306,0.002,0.001)
ys_10k = (0.0089,0.0001,0.0197,0.01)
yp_10k = (0.0099,0.0197,0.0102,0.0544)
yps_10k = (0.0095,0.0244)


yl_400 = (0.025,1,0.1675,0.0025,0.3875,0.025,0.2425,1,1)
yo_400 = (0.025,1,1,0.17,0.025)
yc_400 = (0.025,1,1,0.05,0.025)
ys_400 = (0.1975,0.0025,1,1)
yp_400 = (0.2275,0.39,0.2225,1)
yps_400 = (0.2275,1)

yl_64 = (0.15625,1,0.578125,0.015625,0.9375,0.140625,0.84375,1,1)
yo_64 = (0.15625,1,1,0.578125,0.140625)
yc_64 = (0.140625,1,1,0.28125,0.140625)
ys_64 = (0.734375,0.015625,1,1)
yp_64 = (0.8125,0.9375,0.765625,1)
yps_64 = (0.8125,1)

yl_32 = (0.28125,1,0.875,0.03125,1,0.21875,0.96875,1,1)
yo_32 = (0.28125,1,1,0.875,0.21875)
yc_32 = (0.25,1,1,0.46875,0.21875)
ys_32 = (0.9375,0.03125,1,1)
yp_32 = (0.9375,1,1,1)
yps_32 = (0.96875,1)


xps = np.array([0,																 	15.2])
xp = np.array([0.4,										   10.6,		    13.8,	15.6])
xs = np.array([0.8,									9.2,						 	16,				17.4])
xc = np.array([	    1.8,	3.6,  5,		  7.4,					12])
xo = np.array([		2.2,    4,    5.4, 		  7.8,				    12.4])
xl = np.array([		2.6,		 	 	6.4,  8.2,	9.6,   11,    	12.8,	14.2, 	16.4,			17.8])

width = 0.4
p_ps_10k = plt.bar(xps, yps_10k, width, alpha=0.5, label='partsupp', color="Green")
p_p_10k = plt.bar(xp, yp_10k, width, alpha=0.5, label='part', color="red")
p_s_10k = plt.bar(xs, ys_10k, width, alpha=0.5, label='supplier', color="Deepskyblue")
p_c_10k = plt.bar(xc, yc_10k, width, alpha=0.5, label='customer', color="Hotpink") 
p_o_10k = plt.bar(xo, yo_10k, width, alpha=0.5, label='orders', color="Black")    
p_l_10k = plt.bar(xl, yl_10k, width, alpha=0.5, label='lineitem', color="Darkorange")          

plt.xlim([0, 18.5])

# p_ps_400 = plt.bar(xps, yps_400, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_10k, hatch='/////')
# p_p_400 = plt.bar(xp, yp_400, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_10k, hatch='/////')
# p_s_400 = plt.bar(xs, ys_400, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_10k, hatch='/////')
# p_c_400 = plt.bar(xc, yc_400, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_10k, hatch='/////')
# p_o_400 = plt.bar(xo, yo_400, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_10k, hatch='/////')
# p_l_400 = plt.bar(xl, yl_400, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_10k, hatch='/////')


# p_ps_64 = plt.bar(xps, yps_64, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_400, hatch=".....")
# p_p_64= plt.bar(xp, yp_64, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_400, hatch=".....")
# p_s_64 = plt.bar(xs, ys_64, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_400, hatch=".....")
# p_c_64 = plt.bar(xc, yc_64, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_400, hatch=".....")
# p_o_64 = plt.bar(xo, yo_64, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_400, hatch=".....")
# p_l_64 = plt.bar(xl, yl_64, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_400, hatch=".....")


# p_ps_32 = plt.bar(xps, yps_32, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_64, hatch="...//")
# p_p_32 = plt.bar(xp, yp_32, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_64, hatch="")
# p_s_32 = plt.bar(xs, ys_32, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_64, hatch="")
# p_c_32 = plt.bar(xc, yc_32, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_64, hatch="")
# p_o_32 = plt.bar(xo, yo_32, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_64, hatch="")
# p_l_32 = plt.bar(xl, yl_32, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_64, hatch="")


plt.ylabel('Selectivity')
#plt.title('TPC-H queries - PS10000 - 1GB dataset')

#set_yticklabels(['{:,.2%}'.format(x) for x in vals])
plt.yticks([0.05,0.25,0.5,0.75,1], ('5%','25%','50%','75%','100%'))
#plt.gca().yaxis.set_major_formatter(FuncFormatter(lambda y, pos: "%d%%" % (y)))
plt.xticks([0.6,2.4,4,5.4,6.6,8,9.6,11,12.6,14.2,16,17.8], ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
#plt.legend(loc='best', ncol=3)
plt.legend(bbox_to_anchor=(1.2, 1)) 
#plt.show()


print (cur_fn + ".pdf")
#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + cur_fn + ".pdf",format='pdf', bbox_inches='tight');
#clean current plot data
plt.clf();

==> figs/binary_search/t1_32.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter

plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
cur_fn="selectivity_1g_32"

plt.figure(figsize=(17,5)) 

yl_10k = (0.001,0.2262,0.0071,0.0001,0.0195,0.001,0.012,0.041,0.129)
yo_10k = (0.001,0.489,0.4242,0.0071,0.001)
yc_10k = (0.001,0.434,0.3306,0.002,0.001)
ys_10k = (0.0089,0.0001,0.0197,0.01)
yp_10k = (0.0099,0.0197,0.0102,0.0544)
yps_10k = (0.0095,0.0244)


yl_400 = (0.025,1,0.1675,0.0025,0.3875,0.025,0.2425,1,1)
yo_400 = (0.025,1,1,0.17,0.025)
yc_400 = (0.025,1,1,0.05,0.025)
ys_400 = (0.1975,0.0025,1,1)
yp_400 = (0.2275,0.39,0.2225,1)
yps_400 = (0.2275,1)

yl_64 = (0.15625,1,0.578125,0.015625,0.9375,0.140625,0.84375,1,1)
yo_64 = (0.15625,1,1,0.578125,0.140625)
yc_64 = (0.140625,1,1,0.28125,0.140625)
ys_64 = (0.734375,0.015625,1,1)
yp_64 = (0.8125,0.9375,0.765625,1)
yps_64 = (0.8125,1)

yl_32 = (0.28125,1,0.875,0.03125,1,0.21875,0.96875,1,1)
yo_32 = (0.28125,1,1,0.875,0.21875)
yc_32 = (0.25,1,1,0.46875,0.21875)
ys_32 = (0.9375,0.03125,1,1)
yp_32 = (0.9375,1,1,1)
yps_32 = (0.96875,1)


xps = np.array([0,																 	15.2])
xp = np.array([0.4,										   10.6,		    13.8,	15.6])
xs = np.array([0.8,									9.2,						 	16,				17.4])
xc = np.array([	    1.8,	3.6,  5,		  7.4,					12])
xo = np.array([		2.2,    4,    5.4, 		  7.8,				    12.4])
xl = np.array([		2.6,		 	 	6.4,  8.2,	9.6,   11,    	12.8,	14.2, 	16.4,			17.8])

width = 0.4
p_ps_32 = plt.bar(xps, yps_32, width, alpha=0.5, label='partsupp', color="Green")
p_p_32 = plt.bar(xp, yp_32, width, alpha=0.5, label='part', color="red")
p_s_32 = plt.bar(xs, ys_32, width, alpha=0.5, label='supplier', color="Deepskyblue")
p_c_32 = plt.bar(xc, yc_32, width, alpha=0.5, label='customer', color="Hotpink") 
p_o_32 = plt.bar(xo, yo_32, width, alpha=0.5, label='orders', color="Black")    
p_l_32 = plt.bar(xl, yl_32, width, alpha=0.5, label='lineitem', color="Darkorange")          


plt.xlim([0, 18.5])

# p_ps_400 = plt.bar(xps, yps_400, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_10k, hatch='/////')
# p_p_400 = plt.bar(xp, yp_400, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_10k, hatch='/////')
# p_s_400 = plt.bar(xs, ys_400, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_10k, hatch='/////')
# p_c_400 = plt.bar(xc, yc_400, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_10k, hatch='/////')
# p_o_400 = plt.bar(xo, yo_400, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_10k, hatch='/////')
# p_l_400 = plt.bar(xl, yl_400, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_10k, hatch='/////')


# p_ps_64 = plt.bar(xps, yps_64, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_400, hatch=".....")
# p_p_64= plt.bar(xp, yp_64, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_400, hatch=".....")
# p_s_64 = plt.bar(xs, ys_64, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_400, hatch=".....")
# p_c_64 = plt.bar(xc, yc_64, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_400, hatch=".....")
# p_o_64 = plt.bar(xo, yo_64, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_400, hatch=".....")
# p_l_64 = plt.bar(xl, yl_64, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_400, hatch=".....")


# p_ps_32 = plt.bar(xps, yps_32, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_64, hatch="...//")
# p_p_32 = plt.bar(xp, yp_32, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_64, hatch="")
# p_s_32 = plt.bar(xs, ys_32, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_64, hatch="")
# p_c_32 = plt.bar(xc, yc_32, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_64, hatch="")
# p_o_32 = plt.bar(xo, yo_32, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_64, hatch="")
# p_l_32 = plt.bar(xl, yl_32, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_64, hatch="")


plt.ylabel('Selectivity')
#plt.title('TPC-H queries - PS32 - 1GB dataset')

#set_yticklabels(['{:,.2%}'.format(x) for x in vals])
plt.yticks([0.05, 0.25,0.50,0.75,1], ('5%','25%','50%','75%','100%'))
#plt.gca().yaxis.set_major_formatter(FuncFormatter(lambda y, pos: "%d%%" % (y)))
plt.xticks([0.6,2.4,4,5.4,6.6,8,9.6,11,12.6,14.2,16,17.8], ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
#plt.legend(loc='best', ncol=3)
plt.legend(bbox_to_anchor=(1.2, 1)) 
#plt.show()


print (cur_fn + ".pdf")
#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + cur_fn + ".pdf",format='pdf', bbox_inches='tight');
#clean current plot data
plt.clf();

==> figs/binary_search/t1_400.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter

plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
cur_fn="selectivity_1g_400"

plt.figure(figsize=(17,5)) 

yl_10k = (0.001,0.2262,0.0071,0.0001,0.0195,0.001,0.012,0.041,0.129)
yo_10k = (0.001,0.489,0.4242,0.0071,0.001)
yc_10k = (0.001,0.434,0.3306,0.002,0.001)
ys_10k = (0.0089,0.0001,0.0197,0.01)
yp_10k = (0.0099,0.0197,0.0102,0.0544)
yps_10k = (0.0095,0.0244)


yl_400 = (0.025,1,0.1675,0.0025,0.3875,0.025,0.2425,1,1)
yo_400 = (0.025,1,1,0.17,0.025)
yc_400 = (0.025,1,1,0.05,0.025)
ys_400 = (0.1975,0.0025,1,1)
yp_400 = (0.2275,0.39,0.2225,1)
yps_400 = (0.2275,1)

yl_64 = (0.15625,1,0.578125,0.015625,0.9375,0.140625,0.84375,1,1)
yo_64 = (0.15625,1,1,0.578125,0.140625)
yc_64 = (0.140625,1,1,0.28125,0.140625)
ys_64 = (0.734375,0.015625,1,1)
yp_64 = (0.8125,0.9375,0.765625,1)
yps_64 = (0.8125,1)

yl_32 = (0.28125,1,0.875,0.03125,1,0.21875,0.96875,1,1)
yo_32 = (0.28125,1,1,0.875,0.21875)
yc_32 = (0.25,1,1,0.46875,0.21875)
ys_32 = (0.9375,0.03125,1,1)
yp_32 = (0.9375,1,1,1)
yps_32 = (0.96875,1)


xps = np.array([0,																 	15.2])
xp = np.array([0.4,										   10.6,		    13.8,	15.6])
xs = np.array([0.8,									9.2,						 	16,				17.4])
xc = np.array([	    1.8,	3.6,  5,		  7.4,					12])
xo = np.array([		2.2,    4,    5.4, 		  7.8,				    12.4])
xl = np.array([		2.6,		 	 	6.4,  8.2,	9.6,   11,    	12.8,	14.2, 	16.4,			17.8])

width = 0.4
p_ps_400 = plt.bar(xps, yps_400, width, alpha=0.5, label='partsupp', color="Green")
p_p_400 = plt.bar(xp, yp_400, width, alpha=0.5, label='part', color="red")
p_s_400 = plt.bar(xs, ys_400, width, alpha=0.5, label='supplier', color="Deepskyblue")
p_c_400 = plt.bar(xc, yc_400, width, alpha=0.5, label='customer', color="Hotpink") 
p_o_400 = plt.bar(xo, yo_400, width, alpha=0.5, label='orders', color="Black")    
p_l_400 = plt.bar(xl, yl_400, width, alpha=0.5, label='lineitem', color="Darkorange")          

plt.xlim([0, 18.5])

# p_ps_400 = plt.bar(xps, yps_400, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_10k, hatch='/////')
# p_p_400 = plt.bar(xp, yp_400, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_10k, hatch='/////')
# p_s_400 = plt.bar(xs, ys_400, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_10k, hatch='/////')
# p_c_400 = plt.bar(xc, yc_400, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_10k, hatch='/////')
# p_o_400 = plt.bar(xo, yo_400, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_10k, hatch='/////')
# p_l_400 = plt.bar(xl, yl_400, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_10k, hatch='/////')


# p_ps_64 = plt.bar(xps, yps_64, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_400, hatch=".....")
# p_p_64= plt.bar(xp, yp_64, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_400, hatch=".....")
# p_s_64 = plt.bar(xs, ys_64, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_400, hatch=".....")
# p_c_64 = plt.bar(xc, yc_64, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_400, hatch=".....")
# p_o_64 = plt.bar(xo, yo_64, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_400, hatch=".....")
# p_l_64 = plt.bar(xl, yl_64, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_400, hatch=".....")


# p_ps_32 = plt.bar(xps, yps_32, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_64, hatch="...//")
# p_p_32 = plt.bar(xp, yp_32, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_64, hatch="")
# p_s_32 = plt.bar(xs, ys_32, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_64, hatch="")
# p_c_32 = plt.bar(xc, yc_32, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_64, hatch="")
# p_o_32 = plt.bar(xo, yo_32, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_64, hatch="")
# p_l_32 = plt.bar(xl, yl_32, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_64, hatch="")


plt.ylabel('Selectivity')
#plt.title('TPC-H queries - PS400 - 1GB dataset')

#set_yticklabels(['{:,.2%}'.format(x) for x in vals])
plt.yticks([0.05, 0.25,0.50,0.75,1], ('5%','25%','50%','75%','100%'))
#plt.gca().yaxis.set_major_formatter(FuncFormatter(lambda y, pos: "%d%%" % (y)))
plt.xticks([0.6,2.4,4,5.4,6.6,8,9.6,11,12.6,14.2,16,17.8], ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))#plt.legend(loc='best', ncol=3)
plt.legend(bbox_to_anchor=(1.2, 1)) 
#plt.show()


print (cur_fn + ".pdf")
#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + cur_fn + ".pdf",format='pdf', bbox_inches='tight');
#clean current plot data
plt.clf();

==> figs/binary_search/t1_64.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter

plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
cur_fn="selectivity_1g_64"

plt.figure(figsize=(17,5)) 

yl_10k = (0.001,0.2262,0.0071,0.0001,0.0195,0.001,0.012,0.041,0.129)
yo_10k = (0.001,0.489,0.4242,0.0071,0.001)
yc_10k = (0.001,0.434,0.3306,0.002,0.001)
ys_10k = (0.0089,0.0001,0.0197,0.01)
yp_10k = (0.0099,0.0197,0.0102,0.0544)
yps_10k = (0.0095,0.0244)


yl_400 = (0.025,1,0.1675,0.0025,0.3875,0.025,0.2425,1,1)
yo_400 = (0.025,1,1,0.17,0.025)
yc_400 = (0.025,1,1,0.05,0.025)
ys_400 = (0.1975,0.0025,1,1)
yp_400 = (0.2275,0.39,0.2225,1)
yps_400 = (0.2275,1)

yl_64 = (0.15625,1,0.578125,0.015625,0.9375,0.140625,0.84375,1,1)
yo_64 = (0.15625,1,1,0.578125,0.140625)
yc_64 = (0.140625,1,1,0.28125,0.140625)
ys_64 = (0.734375,0.015625,1,1)
yp_64 = (0.8125,0.9375,0.765625,1)
yps_64 = (0.8125,1)

yl_32 = (0.28125,1,0.875,0.03125,1,0.21875,0.96875,1,1)
yo_32 = (0.28125,1,1,0.875,0.21875)
yc_32 = (0.25,1,1,0.46875,0.21875)
ys_32 = (0.9375,0.03125,1,1)
yp_32 = (0.9375,1,1,1)
yps_32 = (0.96875,1)


xps = np.array([0,																 	15.2])
xp = np.array([0.4,										   10.6,		    13.8,	15.6])
xs = np.array([0.8,									9.2,						 	16,				17.4])
xc = np.array([	    1.8,	3.6,  5,		  7.4,					12])
xo = np.array([		2.2,    4,    5.4, 		  7.8,				    12.4])
xl = np.array([		2.6,		 	 	6.4,  8.2,	9.6,   11,    	12.8,	14.2, 	16.4,			17.8])

width = 0.4
p_ps_64 = plt.bar(xps, yps_64, width, alpha=0.5, label='partsupp', color="Green")
p_p_64 = plt.bar(xp, yp_64, width, alpha=0.5, label='part', color="red")
p_s_64 = plt.bar(xs, ys_64, width, alpha=0.5, label='supplier', color="Deepskyblue")
p_c_64 = plt.bar(xc, yc_64, width, alpha=0.5, label='customer', color="Hotpink") 
p_o_64 = plt.bar(xo, yo_64, width, alpha=0.5, label='orders', color="Black")    
p_l_64 = plt.bar(xl, yl_64, width, alpha=0.5, label='lineitem', color="Darkorange")          

plt.xlim([0, 18.5])

# p_ps_400 = plt.bar(xps, yps_400, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_10k, hatch='/////')
# p_p_400 = plt.bar(xp, yp_400, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_10k, hatch='/////')
# p_s_400 = plt.bar(xs, ys_400, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_10k, hatch='/////')
# p_c_400 = plt.bar(xc, yc_400, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_10k, hatch='/////')
# p_o_400 = plt.bar(xo, yo_400, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_10k, hatch='/////')
# p_l_400 = plt.bar(xl, yl_400, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_10k, hatch='/////')


# p_ps_64 = plt.bar(xps, yps_64, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_400, hatch=".....")
# p_p_64= plt.bar(xp, yp_64, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_400, hatch=".....")
# p_s_64 = plt.bar(xs, ys_64, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_400, hatch=".....")
# p_c_64 = plt.bar(xc, yc_64, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_400, hatch=".....")
# p_o_64 = plt.bar(xo, yo_64, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_400, hatch=".....")
# p_l_64 = plt.bar(xl, yl_64, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_400, hatch=".....")


# p_ps_32 = plt.bar(xps, yps_32, width, alpha=1, label='ps',color="white", edgecolor="Green",bottom=yps_64, hatch="...//")
# p_p_32 = plt.bar(xp, yp_32, width, alpha=1, label='p',color="white", edgecolor="red",bottom=yp_64, hatch="")
# p_s_32 = plt.bar(xs, ys_32, width, alpha=1, label='s',color="white", edgecolor="Deepskyblue",bottom=ys_64, hatch="")
# p_c_32 = plt.bar(xc, yc_32, width, alpha=1, label='c',color="white", edgecolor="Hotpink",bottom=yc_64, hatch="")
# p_o_32 = plt.bar(xo, yo_32, width, alpha=1, label='o',color="white", edgecolor="Black",bottom=yo_64, hatch="")
# p_l_32 = plt.bar(xl, yl_32, width, alpha=1, label='l',color="white", edgecolor="Darkorange",bottom=yl_64, hatch="")


plt.ylabel('Selectivity')
#plt.title('TPC-H queries - PS64 - 1GB dataset')

#set_yticklabels(['{:,.2%}'.format(x) for x in vals])
plt.yticks([0.05, 0.25,0.50,0.75,1], ('5%','25%','50%','75%','100%'))
#plt.gca().yaxis.set_major_formatter(FuncFormatter(lambda y, pos: "%d%%" % (y)))
plt.xticks([0.6,2.4,4,5.4,6.6,8,9.6,11,12.6,14.2,16,17.8], ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
#plt.legend(loc='best', ncol=3)
plt.legend(bbox_to_anchor=(1.2, 1)) 
#plt.show()


print (cur_fn + ".pdf")
#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + cur_fn + ".pdf",format='pdf', bbox_inches='tight');
#clean current plot data
plt.clf();

==> figs/binary_search/t1_stack.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter
from matplotlib.font_manager import FontProperties
import seaborn as sns

plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'figure.autolayout': True})

#store file names
cur_fn="selectivity_1g_stack"

plt.figure(figsize=(16,6))

#yl_10k = np.array([0.001,0.2262,0.0071,0.0001,0.0195,0.001,0.012,0.041,0.129])
#yo_10k = np.array([0.001,0.489,0.4242,0.0071,0.001])
#yc_10k = np.array([0.001,0.434,0.3306,0.002,0.001])
#ys_10k = np.array([0.0089,0.0001,0.0197,0.01])
#yp_10k = np.array([0.0099,0.0197,0.0102,0.0244])
#yps_10k = np.array([0.0095,0.0244])
#
#yl_400 = np.array([0.024,0.7738,0.1604,0.0024,0.368,0.024,0.2305,0.959,0.871])
#yo_400 = np.array([0.024,0.511,0.5758,0.1629,0.024])
#yc_400 = np.array([0.024,0.566,0.6694,0.048,0.024])
#ys_400 = np.array([0.1886,0.0024,0.9803,0.99])
#yp_400 = np.array([0.2176,0.3703,0.2123,0.9756])
#yps_400 = np.array([0.218,0.9756])
#
#yl_64 = np.array([0.13125,0,0.410625,0.013125,0.55,0.115625,0.60125,0,0])
#yo_64 = np.array([0.13125,0,0,0.408125,0.115625])
#yc_64 = np.array([0.115625,0,0,0.23125,0.115625])
#ys_64 = np.array([0.536875,0.013125,0,0])
#yp_64 = np.array([0.585,0.5475,0.543125,0])
#yps_64 = np.array([0.585,0])
#
#yl_32 = np.array([0.125,0,0.296875,0.015625,0.0625,0.078125,0.125,0,0])
#yo_32 = np.array([0.125,0,0,0.296875,0.078125])
#yc_32 = np.array([0.109375,0,0,0.1875,0.078125])
#ys_32 = np.array([0.203125,0.015625,0,0])
#yp_32 = np.array([0.125,0.0625,0.234375,0])
#yps_32 = np.array([0.15625,0])



#
#xps = np.array([0,																 	15.2])
#xp = np.array([0.4,										   10.6,		    13.8,	15.6])
#xs = np.array([0.8,									9.2,						 	16,				17.4])
#xc = np.array([	    1.8,	3.6,  5,		  7.4,					12])
#xo = np.array([		2.2,    4,    5.4, 		  7.8,				    12.4])
#xl = np.array([		2.6,		 	 	6.4,  8.2,	9.6,   11,    	12.8,	14.2, 	16.4,			17.8])


yl_10k = np.array([0.001,0.2262,0.0071,0.0001,0.0195,0.001,0.012,0.041,0.129])
yo_10k = np.array([0.001,0.489,0.4242,0.0071,0.001])
yc_10k = np.array([0.001,0.434,0.3306,0.002,0.001])
ys_10k = np.array([0.0089,0.0001,0.0197,0.01])
yp_10k = np.array([0.0099,0.0197,0.0102,0.0244])
yps_10k = np.array([0.0095,0.0244])


yl_4k = np.array([          0.0015,                              0.2458,     0.0104,     0.00015,     0.0285,     0.0015,      0.018,      0.0585,      0.16075])
yo_4k = np.array([          0.0015,      0.3265,      0.3228,                 0.01065,                              0.0015])
yc_4k = np.array([          0.0015,      0.331,       0.3149,                 0.003,                               0.0015])
ys_4k = np.array([0.01335,                                                                0.00015,                                          0.02905,      0.015])
yp_4k = np.array([0.01485,                                                                            0.0288,                   0.0153,     0.03585])
yps_4k = np.array([0.01525,                                                                                                                 0.03485])

yl_400 = np.array([         0.0225,                               0.528,       0.15,      0.00225,    0.3395,     0.0225,     0.2125,      0.9005,     0.71025])
yo_400 = np.array([         0.0225,      0.1845,      0.253,                   0.15225,                            0.0225])
yc_400 = np.array([         0.0225,      0.235,       0.3545,                  0.045,                             0.0225])
ys_400 = np.array([0.17525,                                                                0.00225,                                         0.95125,     0.975])
yp_400 = np.array([0.20275,                                                                             0.3415,                 0.197,      0.93975])
yps_400 = np.array([0.20275,                                                                                                                 0.94075])


yl_64 = np.array([0.13125,0,0.410625,0.013125,0.55,0.115625,0.60125,0,0])
yo_64 = np.array([0.13125,0,0,0.408125,0.115625])
yc_64 = np.array([0.115625,0,0,0.23125,0.115625])
ys_64 = np.array([0.536875,0.013125,0,0])
yp_64 = np.array([0.585,0.5475,0.543125,0])
yps_64 = np.array([0.585,0])

yl_32 = np.array([0.125,0,0.296875,0.015625,0.0625,0.078125,0.125,0,0])
yo_32 = np.array([0.125,0,0,0.296875,0.078125])
yc_32 = np.array([0.109375,0,0,0.1875,0.078125])
ys_32 = np.array([0.203125,0.015625,0,0])
yp_32 = np.array([0.125,0.0625,0.234375,0])
yps_32 = np.array([0.15625,0])

yl = np.array([0,0,0,0,0,0,0,0,0])
yo = np.array([0,0,0,0,0])
yc = np.array([0,0,0,0,0])
ys = np.array([0,0,0,0])
yp = np.array([0,0,0,0])
yps = np.array([0,0])

yl_ps = np.array([0,0,0,0,0,0,0,0,0])
yo_ps = np.array([0,0,0,0,0])
yc_ps = np.array([0,0,0,0,0])
ys_ps = np.array([0,0,0,0])
yp_ps = np.array([0,0,0,0])
yps_ps = np.array([0,0])


xl = np.array([        2.6,                  6.4,  8.2,    9.6,   11,        12.8,    14.2,     16.4,            17.8])
xo = np.array([        2.2,    4,    5.4,           7.8,                    12.4])
xc = np.array([        1.8,    3.6,  5,          7.4,                    12])
xs = np.array([0.8,                                    9.2,                             16,                17.4])
xp = np.array([0.4,                                           10.6,            13.8,    15.6])
xps = np.array([0,                                                                     15.2])
width = 0.4
p_ps_10k = plt.bar(xps, yps_10k, width, alpha=1, color="Green",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_ps_4k = plt.bar(xps, yps_4k, width, alpha=0.8, color="Green", edgecolor="black", bottom=yps_10k,linewidth=1,linestyle='-',hatch='\\\\')
p_ps_400 = plt.bar(xps, yps_400, width, alpha=0.6, color="Green", edgecolor="black", bottom=yps_10k+yps_4k,linewidth=1,linestyle='-',hatch='++')
p_ps_64 = plt.bar(xps, yps_64, width, alpha=0.45, color="Green", edgecolor="Black",bottom=(yps_10k+yps_4k+yps_400),linewidth=1,linestyle='-',hatch='oo')
p_ps_32 = plt.bar(xps, yps_32, width, alpha=0.2, color="Green", edgecolor="Black",bottom=yps_64+yps_10k+yps_4k+yps_400, linewidth=1,linestyle='-',hatch='|||')

p_ps = plt.bar(xps, yps, width, alpha=1, label='partsupp',color="Green", edgecolor="Black",bottom=yps_64+yps_10k+yps_4k+yps_400, linewidth=0,linestyle='-')
p_ps_ps = plt.bar(xps, yps_ps, width, alpha=1, label='PS32',color="white", edgecolor="Black",bottom=yps_64+yps_10k+yps_4k+yps_400, linewidth=1,linestyle='-',hatch='|||')

###################
p_p_10k = plt.bar(xp, yp_10k, width, alpha=1, color="red",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_p_4k = plt.bar(xp, yp_4k, width, alpha=0.8, color="red", edgecolor="black",bottom=yp_10k,linewidth=1,linestyle='-',hatch='\\\\')
p_p_400 = plt.bar(xp, yp_400, width, alpha=0.6, color="red", edgecolor="black",bottom=yp_10k+yp_4k,linewidth=1,linestyle='-',hatch='++')
p_p_64= plt.bar(xp, yp_64, width, alpha=0.45, color="red", edgecolor="black",bottom=yp_400+yp_10k+yp_4k, linewidth=1,linestyle='-',hatch='oo')
p_p_32 = plt.bar(xp, yp_32, width, alpha=0.2, color="red", edgecolor="black",bottom=yp_64+yp_400+yp_10k+yp_4k, linewidth=1,linestyle='-',hatch='|||')

p_p = plt.bar(xp, yp, width, alpha=1, label='part',color="red", edgecolor="Black",bottom=yp_64+yp_10k+yp_4k+yp_400, linewidth=0,linestyle='-')
p_p_ps = plt.bar(xp, yp_ps, width, alpha=1, label='PS64',color="white", edgecolor="Black",bottom=yp_64+yp_10k+yp_4k+yp_400, linewidth=1,linestyle='-',hatch='oo')
###################
p_s_10k = plt.bar(xs, ys_10k, width, alpha=1, color="Deepskyblue",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_s_4k = plt.bar(xs, ys_4k, width, alpha=0.8, color="Deepskyblue", edgecolor="black",bottom=ys_10k,linewidth=1,linestyle='-',hatch='\\\\')
p_s_400 = plt.bar(xs, ys_400, width, alpha=0.6, color="Deepskyblue", edgecolor="black",bottom=ys_10k+ys_4k,linewidth=1,linestyle='-',hatch='++')
p_s_64 = plt.bar(xs, ys_64, width, alpha=0.45, color="Deepskyblue", edgecolor="black",bottom=ys_400+ys_10k+ys_4k, linewidth=1,linestyle='-',hatch='oo')
p_s_32 = plt.bar(xs, ys_32, width, alpha=0.2, color="Deepskyblue", edgecolor="black",bottom=ys_64+ys_400+ys_10k+ys_4k, linewidth=1,linestyle='-',hatch='|||')

p_s = plt.bar(xs, ys, width, alpha=1, label='supplier', color="Deepskyblue", edgecolor="black",bottom=ys_64+ys_400+ys_10k+ys_4k, linewidth=0,linestyle='-')
p_s_ps = plt.bar(xs, ys_ps, width, alpha=1, label='PS400', color="white", edgecolor="black",bottom=ys_64+ys_400+ys_10k+ys_4k, linewidth=1,linestyle='-',hatch='++')
###################
p_c_10k = plt.bar(xc, yc_10k, width, alpha=1, color="Hotpink",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_c_4k = plt.bar(xc, yc_4k, width, alpha=0.8, color="Hotpink", edgecolor="black",bottom=yc_10k, linewidth=1,linestyle='-',hatch='\\\\')
p_c_400 = plt.bar(xc, yc_400, width, alpha=0.6, color="Hotpink", edgecolor="black",bottom=yc_10k+yc_4k, linewidth=1,linestyle='-',hatch='++')
p_c_64 = plt.bar(xc, yc_64, width, alpha=0.45, color="Hotpink", edgecolor="black",bottom=yc_400+yc_10k+yc_4k,linewidth=1,linestyle='-',hatch='oo')
p_c_32 = plt.bar(xc, yc_32, width, alpha=0.2, color="Hotpink", edgecolor="Black",bottom=yc_64+yc_400+yc_10k+yc_4k,linewidth=1,linestyle='-',hatch='|||')

p_c = plt.bar(xc, yc, width, alpha=1, label='customer',color="Hotpink", edgecolor="Black",bottom=yc_64+yc_400+yc_10k+yc_4k,linewidth=0,linestyle='-')
p_c_ps = plt.bar(xc, yc_ps, width, alpha=1, label='PS4000', color="white", edgecolor="black",bottom=yc_64+yc_400+yc_10k+yc_4k, linewidth=1,linestyle='-',hatch='\\\\')
###################
p_o_10k = plt.bar(xo, yo_10k, width, alpha=1, color="#8E44AD",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_o_4k = plt.bar(xo, yo_4k, width, alpha=0.8,color="#8E44AD", edgecolor="Black",bottom=yo_10k, linewidth=1,linestyle='-',hatch='\\\\')
p_o_400 = plt.bar(xo, yo_400, width, alpha=0.6, color="#8E44AD", edgecolor="Black",bottom=yo_10k+yo_4k, linewidth=1,linestyle='-',hatch='++')
p_o_64 = plt.bar(xo, yo_64, width, alpha=0.45, color="#8E44AD", edgecolor="Black",bottom=yo_400+yo_10k+yo_4k, linewidth=1,linestyle='-',hatch='oo')
p_o_32 = plt.bar(xo, yo_32, width, alpha=0.2, color="#8E44AD", edgecolor="Black",bottom=yo_64+yo_400+yo_10k+yo_4k,linewidth=1,linestyle='-',hatch='|||')

p_o = plt.bar(xo, yo, width, alpha=1, label='orders', color="#8E44AD", edgecolor="Black",bottom=yo_64+yo_400+yo_10k+yo_4k,linewidth=0,linestyle='-')
p_o_ps = plt.bar(xo, yo_ps, width, alpha=1, label='PS10000', color="white", edgecolor="black",bottom=yo_64+yo_400+yo_10k+yo_4k, linewidth=1,linestyle='-',hatch='///')
###################
p_l_10k = plt.bar(xl, yl_10k, width, alpha=1, color="Darkorange",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_l_4k = plt.bar(xl, yl_4k, width, alpha=0.8,color="Darkorange", edgecolor="black",bottom=yl_10k, linewidth=1,linestyle='-',hatch='\\\\')
p_l_400 = plt.bar(xl, yl_400, width, alpha=0.6,color="Darkorange", edgecolor="black",bottom=yl_10k+yl_4k, linewidth=1,linestyle='-',hatch='++')
p_l_64 = plt.bar(xl, yl_64, width, alpha=0.45, color="Darkorange", edgecolor="Black",bottom=yl_400+yl_10k+yl_4k, linewidth=1,linestyle='-',hatch='oo')
p_l_32 = plt.bar(xl, yl_32, width, alpha=0.2,color="Darkorange", edgecolor="Black",bottom=yl_64+yl_400+yl_10k+yl_4k,linewidth=1,linestyle='-',hatch='|||')

p_l = plt.bar(xl, yl, width, alpha=1, label='lineitem',color="Darkorange", edgecolor="Black",bottom=yl_64+yl_400+yl_10k+yl_4k,linewidth=0,linestyle='-')


###################
# with sns.axes_style("white"):
#     sns.set_style("ticks")
#     sns.set_context("talk")

plt.xlim([-0.4, 18.2])


plt.ylabel('Selectivity',fontsize=30)
#plt.title('TPC-H queries - PS32 - 1GB dataset')

#set_yticklabels(['{:,.2%}'.format(x) for x in vals])
plt.yticks([0.05, 0.25,0.50,0.75,1], ('5%','25%','50%','75%','100%'))
#plt.gca().yaxis.set_major_formatter(FuncFormatter(lambda y, pos: "%d%%" % (y)))
plt.xticks([0.4,2.2,3.8,5.2,6.4,7.8,9.4,10.8,12.4,14,15.8,17.6], ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
#plt.legend(loc='best', ncol=3)
fontP = FontProperties()
fontP.set_size('small')
plt.legend( loc='lower center', bbox_to_anchor=(0.5, 1), ncol=6, prop=fontP)
#plt.legend( loc='lower center', bbox_to_anchor=(0.48, 1.05), ncol=6, prop=fontP)



#plt.show()


print (cur_fn + ".pdf")
#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf'); ,bbox_inches='tight'
plt.savefig("./" + cur_fn + ".pdf",format='pdf', bbox_inches='tight');
#plt.savefig("./" + cur_fn + ".pdf",format='pdf');
#clean current plot data
plt.clf();


==> figs/binary_search/t1_updated.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter
from matplotlib.font_manager import FontProperties
import seaborn as sns

plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'figure.autolayout': True})

#store file names
cur_fn="selectivity_1g_stack"

plt.figure(figsize=(20,6))

#yl_10k = np.array([0.001,0.2262,0.0071,0.0001,0.0195,0.001,0.012,0.041,0.129])
#yo_10k = np.array([0.001,0.489,0.4242,0.0071,0.001])
#yc_10k = np.array([0.001,0.434,0.3306,0.002,0.001])
#ys_10k = np.array([0.0089,0.0001,0.0197,0.01])
#yp_10k = np.array([0.0099,0.0197,0.0102,0.0244])
#yps_10k = np.array([0.0095,0.0244])
#
#yl_400 = np.array([0.024,0.7738,0.1604,0.0024,0.368,0.024,0.2305,0.959,0.871])
#yo_400 = np.array([0.024,0.511,0.5758,0.1629,0.024])
#yc_400 = np.array([0.024,0.566,0.6694,0.048,0.024])
#ys_400 = np.array([0.1886,0.0024,0.9803,0.99])
#yp_400 = np.array([0.2176,0.3703,0.2123,0.9756])
#yps_400 = np.array([0.218,0.9756])
#
#yl_64 = np.array([0.13125,0,0.410625,0.013125,0.55,0.115625,0.60125,0,0])
#yo_64 = np.array([0.13125,0,0,0.408125,0.115625])
#yc_64 = np.array([0.115625,0,0,0.23125,0.115625])
#ys_64 = np.array([0.536875,0.013125,0,0])
#yp_64 = np.array([0.585,0.5475,0.543125,0])
#yps_64 = np.array([0.585,0])
#
#yl_32 = np.array([0.125,0,0.296875,0.015625,0.0625,0.078125,0.125,0,0])
#yo_32 = np.array([0.125,0,0,0.296875,0.078125])
#yc_32 = np.array([0.109375,0,0,0.1875,0.078125])
#ys_32 = np.array([0.203125,0.015625,0,0])
#yp_32 = np.array([0.125,0.0625,0.234375,0])
#yps_32 = np.array([0.15625,0])



#
#xps = np.array([0,																 	15.2])
#xp = np.array([0.4,										   10.6,		    13.8,	15.6])
#xs = np.array([0.8,									9.2,						 	16,				17.4])
#xc = np.array([	    1.8,	3.6,  5,		  7.4,					12])
#xo = np.array([		2.2,    4,    5.4, 		  7.8,				    12.4])
#xl = np.array([		2.6,		 	 	6.4,  8.2,	9.6,   11,    	12.8,	14.2, 	16.4,			17.8])


yl_10k = np.array([0.001,0.2262,0.0071,0.0001,0.0195,0.001,0.012,0.041,0.129])
yo_10k = np.array([0.001,0.489,0.4242,0.0071,0.001])
yc_10k = np.array([0.001,0.434,0.3306,0.002,0.001])
ys_10k = np.array([0.0089,0.0001,0.0197,0.01])
yp_10k = np.array([0.0099,0.0197,0.0102,0.0244])
yps_10k = np.array([0.0095,0.0244])


yl_4k = np.array([          0.0015,                              0.2458,     0.0104,     0.00015,     0.0285,     0.0015,      0.018,      0.0585,      0.16075])
yo_4k = np.array([          0.0015,      0.3265,      0.3228,                 0.01065,                              0.0015])
yc_4k = np.array([          0.0015,      0.331,       0.3149,                 0.003,                               0.0015])
ys_4k = np.array([0.01335,                                                                0.00015,                                          0.02905,      0.015])
yp_4k = np.array([0.01485,                                                                            0.0288,                   0.0153,     0.03585])
yps_4k = np.array([0.01525,                                                                                                                 0.03485])

yl_400 = np.array([         0.0225,                               0.528,       0.15,      0.00225,    0.3395,     0.0225,     0.2125,      0.9005,     0.71025])
yo_400 = np.array([         0.0225,      0.1845,      0.253,                   0.15225,                            0.0225])
yc_400 = np.array([         0.0225,      0.235,       0.3545,                  0.045,                             0.0225])
ys_400 = np.array([0.17525,                                                                0.00225,                                         0.95125,     0.975])
yp_400 = np.array([0.20275,                                                                             0.3415,                 0.197,      0.93975])
yps_400 = np.array([0.20275,                                                                                                                 0.94075])


yl_64 = np.array([0.13125,0,0.410625,0.013125,0.55,0.115625,0.60125,0,0])
yo_64 = np.array([0.13125,0,0,0.408125,0.115625])
yc_64 = np.array([0.115625,0,0,0.23125,0.115625])
ys_64 = np.array([0.536875,0.013125,0,0])
yp_64 = np.array([0.585,0.5475,0.543125,0])
yps_64 = np.array([0.585,0])

yl_32 = np.array([0.125,0,0.296875,0.015625,0.0625,0.078125,0.125,0,0])
yo_32 = np.array([0.125,0,0,0.296875,0.078125])
yc_32 = np.array([0.109375,0,0,0.1875,0.078125])
ys_32 = np.array([0.203125,0.015625,0,0])
yp_32 = np.array([0.125,0.0625,0.234375,0])
yps_32 = np.array([0.15625,0])

yl = np.array([0,0,0,0,0,0,0,0,0])
yo = np.array([0,0,0,0,0])
yc = np.array([0,0,0,0,0])
ys = np.array([0,0,0,0])
yp = np.array([0,0,0,0])
yps = np.array([0,0])

yl_ps = np.array([0,0,0,0,0,0,0,0,0])
yo_ps = np.array([0,0,0,0,0])
yc_ps = np.array([0,0,0,0,0])
ys_ps = np.array([0,0,0,0])
yp_ps = np.array([0,0,0,0])
yps_ps = np.array([0,0])


xl = np.array([        2.6,                  6.4,  8.2,    9.6,   11,        12.8,    14.2,     16.4,            17.8])
xo = np.array([        2.2,    4,    5.4,           7.8,                    12.4])
xc = np.array([        1.8,    3.6,  5,          7.4,                    12])
xs = np.array([0.8,                                    9.2,                             16,                17.4])
xp = np.array([0.4,                                           10.6,            13.8,    15.6])
xps = np.array([0,                                                                     15.2])
width = 0.4
p_ps_10k = plt.bar(xps, yps_10k, width, alpha=1, color="Green",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_ps_4k = plt.bar(xps, yps_4k, width, alpha=0.8, color="Green", edgecolor="black", bottom=yps_10k,linewidth=1,linestyle='-',hatch='\\\\')
p_ps_400 = plt.bar(xps, yps_400, width, alpha=0.6, color="Green", edgecolor="black", bottom=yps_10k+yps_4k,linewidth=1,linestyle='-',hatch='++')
p_ps_64 = plt.bar(xps, yps_64, width, alpha=0.45, color="Green", edgecolor="Black",bottom=(yps_10k+yps_4k+yps_400),linewidth=1,linestyle='-',hatch='oo')
p_ps_32 = plt.bar(xps, yps_32, width, alpha=0.2, color="Green", edgecolor="Black",bottom=yps_64+yps_10k+yps_4k+yps_400, linewidth=1,linestyle='-',hatch='|||')

p_ps = plt.bar(xps, yps, width, alpha=1, label='partsupp',color="Green", edgecolor="Black",bottom=yps_64+yps_10k+yps_4k+yps_400, linewidth=0,linestyle='-')
p_ps_ps = plt.bar(xps, yps_ps, width, alpha=1, label='PS32',color="white", edgecolor="Black",bottom=yps_64+yps_10k+yps_4k+yps_400, linewidth=1,linestyle='-',hatch='|||')

###################
p_p_10k = plt.bar(xp, yp_10k, width, alpha=1, color="red",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_p_4k = plt.bar(xp, yp_4k, width, alpha=0.8, color="red", edgecolor="black",bottom=yp_10k,linewidth=1,linestyle='-',hatch='\\\\')
p_p_400 = plt.bar(xp, yp_400, width, alpha=0.6, color="red", edgecolor="black",bottom=yp_10k+yp_4k,linewidth=1,linestyle='-',hatch='++')
p_p_64= plt.bar(xp, yp_64, width, alpha=0.45, color="red", edgecolor="black",bottom=yp_400+yp_10k+yp_4k, linewidth=1,linestyle='-',hatch='oo')
p_p_32 = plt.bar(xp, yp_32, width, alpha=0.2, color="red", edgecolor="black",bottom=yp_64+yp_400+yp_10k+yp_4k, linewidth=1,linestyle='-',hatch='|||')

p_p = plt.bar(xp, yp, width, alpha=1, label='part',color="red", edgecolor="Black",bottom=yp_64+yp_10k+yp_4k+yp_400, linewidth=0,linestyle='-')
p_p_ps = plt.bar(xp, yp_ps, width, alpha=1, label='PS64',color="white", edgecolor="Black",bottom=yp_64+yp_10k+yp_4k+yp_400, linewidth=1,linestyle='-',hatch='oo')
###################
p_s_10k = plt.bar(xs, ys_10k, width, alpha=1, color="Deepskyblue",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_s_4k = plt.bar(xs, ys_4k, width, alpha=0.8, color="Deepskyblue", edgecolor="black",bottom=ys_10k,linewidth=1,linestyle='-',hatch='\\\\')
p_s_400 = plt.bar(xs, ys_400, width, alpha=0.6, color="Deepskyblue", edgecolor="black",bottom=ys_10k+ys_4k,linewidth=1,linestyle='-',hatch='++')
p_s_64 = plt.bar(xs, ys_64, width, alpha=0.45, color="Deepskyblue", edgecolor="black",bottom=ys_400+ys_10k+ys_4k, linewidth=1,linestyle='-',hatch='oo')
p_s_32 = plt.bar(xs, ys_32, width, alpha=0.2, color="Deepskyblue", edgecolor="black",bottom=ys_64+ys_400+ys_10k+ys_4k, linewidth=1,linestyle='-',hatch='|||')

p_s = plt.bar(xs, ys, width, alpha=1, label='supplier', color="Deepskyblue", edgecolor="black",bottom=ys_64+ys_400+ys_10k+ys_4k, linewidth=0,linestyle='-')
p_s_ps = plt.bar(xs, ys_ps, width, alpha=1, label='PS400', color="white", edgecolor="black",bottom=ys_64+ys_400+ys_10k+ys_4k, linewidth=1,linestyle='-',hatch='++')
###################
p_c_10k = plt.bar(xc, yc_10k, width, alpha=1, color="Hotpink",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_c_4k = plt.bar(xc, yc_4k, width, alpha=0.8, color="Hotpink", edgecolor="black",bottom=yc_10k, linewidth=1,linestyle='-',hatch='\\\\')
p_c_400 = plt.bar(xc, yc_400, width, alpha=0.6, color="Hotpink", edgecolor="black",bottom=yc_10k+yc_4k, linewidth=1,linestyle='-',hatch='++')
p_c_64 = plt.bar(xc, yc_64, width, alpha=0.45, color="Hotpink", edgecolor="black",bottom=yc_400+yc_10k+yc_4k,linewidth=1,linestyle='-',hatch='oo')
p_c_32 = plt.bar(xc, yc_32, width, alpha=0.2, color="Hotpink", edgecolor="Black",bottom=yc_64+yc_400+yc_10k+yc_4k,linewidth=1,linestyle='-',hatch='|||')

p_c = plt.bar(xc, yc, width, alpha=1, label='customer',color="Hotpink", edgecolor="Black",bottom=yc_64+yc_400+yc_10k+yc_4k,linewidth=0,linestyle='-')
p_c_ps = plt.bar(xc, yc_ps, width, alpha=1, label='PS4000', color="white", edgecolor="black",bottom=yc_64+yc_400+yc_10k+yc_4k, linewidth=1,linestyle='-',hatch='\\\\')
###################
p_o_10k = plt.bar(xo, yo_10k, width, alpha=1, color="#8E44AD",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_o_4k = plt.bar(xo, yo_4k, width, alpha=0.8,color="#8E44AD", edgecolor="Black",bottom=yo_10k, linewidth=1,linestyle='-',hatch='\\\\')
p_o_400 = plt.bar(xo, yo_400, width, alpha=0.6, color="#8E44AD", edgecolor="Black",bottom=yo_10k+yo_4k, linewidth=1,linestyle='-',hatch='++')
p_o_64 = plt.bar(xo, yo_64, width, alpha=0.45, color="#8E44AD", edgecolor="Black",bottom=yo_400+yo_10k+yo_4k, linewidth=1,linestyle='-',hatch='oo')
p_o_32 = plt.bar(xo, yo_32, width, alpha=0.2, color="#8E44AD", edgecolor="Black",bottom=yo_64+yo_400+yo_10k+yo_4k,linewidth=1,linestyle='-',hatch='|||')

p_o = plt.bar(xo, yo, width, alpha=1, label='orders', color="#8E44AD", edgecolor="Black",bottom=yo_64+yo_400+yo_10k+yo_4k,linewidth=0,linestyle='-')
p_o_ps = plt.bar(xo, yo_ps, width, alpha=1, label='PS10000', color="white", edgecolor="black",bottom=yo_64+yo_400+yo_10k+yo_4k, linewidth=1,linestyle='-',hatch='///')
###################
p_l_10k = plt.bar(xl, yl_10k, width, alpha=1, color="Darkorange",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_l_4k = plt.bar(xl, yl_4k, width, alpha=0.8,color="Darkorange", edgecolor="black",bottom=yl_10k, linewidth=1,linestyle='-',hatch='\\\\')
p_l_400 = plt.bar(xl, yl_400, width, alpha=0.6,color="Darkorange", edgecolor="black",bottom=yl_10k+yl_4k, linewidth=1,linestyle='-',hatch='++')
p_l_64 = plt.bar(xl, yl_64, width, alpha=0.45, color="Darkorange", edgecolor="Black",bottom=yl_400+yl_10k+yl_4k, linewidth=1,linestyle='-',hatch='oo')
p_l_32 = plt.bar(xl, yl_32, width, alpha=0.2,color="Darkorange", edgecolor="Black",bottom=yl_64+yl_400+yl_10k+yl_4k,linewidth=1,linestyle='-',hatch='|||')

p_l = plt.bar(xl, yl, width, alpha=1, label='lineitem',color="Darkorange", edgecolor="Black",bottom=yl_64+yl_400+yl_10k+yl_4k,linewidth=0,linestyle='-')


###################
# with sns.axes_style("white"):
#     sns.set_style("ticks")
#     sns.set_context("talk")

plt.xlim([-0.4, 18.2])


plt.ylabel('Selectivity',fontsize=30)
#plt.title('TPC-H queries - PS32 - 1GB dataset')

#set_yticklabels(['{:,.2%}'.format(x) for x in vals])
plt.yticks([0.05, 0.25,0.50,0.75,1], ('5%','25%','50%','75%','100%'))
#plt.gca().yaxis.set_major_formatter(FuncFormatter(lambda y, pos: "%d%%" % (y)))
plt.xticks([0.4,2.2,3.8,5.2,6.4,7.8,9.4,10.8,12.4,14,15.8,17.6], ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
#plt.legend(loc='best', ncol=3)
fontP = FontProperties()
fontP.set_size('small')
handles, labels = plt.gca().get_legend_handles_labels()
order = [0,2,4,6,8,10,1,3,5,7,9]
plt.legend([handles[idx] for idx in order],[labels[idx] for idx in order],loc='lower center', bbox_to_anchor=(1.1, 0.0), ncol=1, prop=fontP)
#plt.legend( loc='lower center', bbox_to_anchor=(1.25, 0.25), ncol=2, prop=fontP)
#plt.legend( loc='lower center', bbox_to_anchor=(0.48, 1.05), ncol=6, prop=fontP)



#plt.show()


print (cur_fn + ".pdf")
#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf'); ,bbox_inches='tight'
plt.savefig("./" + cur_fn + ".pdf",format='pdf', bbox_inches='tight');
#plt.savefig("./" + cur_fn + ".pdf",format='pdf');
#clean current plot data
plt.clf();


==> figs/binary_search/t1_updated2.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter
from matplotlib.font_manager import FontProperties
import seaborn as sns

plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 18})
plt.rcParams.update({'figure.autolayout': True})

#store file names
cur_fn="selectivity_1g_stack"

plt.figure(figsize=(10,6))

#yl_10k = np.array([0.001,0.2262,0.0071,0.0001,0.0195,0.001,0.012,0.041,0.129])
#yo_10k = np.array([0.001,0.489,0.4242,0.0071,0.001])
#yc_10k = np.array([0.001,0.434,0.3306,0.002,0.001])
#ys_10k = np.array([0.0089,0.0001,0.0197,0.01])
#yp_10k = np.array([0.0099,0.0197,0.0102,0.0244])
#yps_10k = np.array([0.0095,0.0244])
#
#yl_400 = np.array([0.024,0.7738,0.1604,0.0024,0.368,0.024,0.2305,0.959,0.871])
#yo_400 = np.array([0.024,0.511,0.5758,0.1629,0.024])
#yc_400 = np.array([0.024,0.566,0.6694,0.048,0.024])
#ys_400 = np.array([0.1886,0.0024,0.9803,0.99])
#yp_400 = np.array([0.2176,0.3703,0.2123,0.9756])
#yps_400 = np.array([0.218,0.9756])
#
#yl_64 = np.array([0.13125,0,0.410625,0.013125,0.55,0.115625,0.60125,0,0])
#yo_64 = np.array([0.13125,0,0,0.408125,0.115625])
#yc_64 = np.array([0.115625,0,0,0.23125,0.115625])
#ys_64 = np.array([0.536875,0.013125,0,0])
#yp_64 = np.array([0.585,0.5475,0.543125,0])
#yps_64 = np.array([0.585,0])
#
#yl_32 = np.array([0.125,0,0.296875,0.015625,0.0625,0.078125,0.125,0,0])
#yo_32 = np.array([0.125,0,0,0.296875,0.078125])
#yc_32 = np.array([0.109375,0,0,0.1875,0.078125])
#ys_32 = np.array([0.203125,0.015625,0,0])
#yp_32 = np.array([0.125,0.0625,0.234375,0])
#yps_32 = np.array([0.15625,0])



#
#xps = np.array([0,																 	15.2])
#xp = np.array([0.4,										   10.6,		    13.8,	15.6])
#xs = np.array([0.8,									9.2,						 	16,				17.4])
#xc = np.array([	    1.8,	3.6,  5,		  7.4,					12])
#xo = np.array([		2.2,    4,    5.4, 		  7.8,				    12.4])
#xl = np.array([		2.6,		 	 	6.4,  8.2,	9.6,   11,    	12.8,	14.2, 	16.4,			17.8])


yl_10k = np.array([0.001,0.2262,0.0071,0.0001,0.0195,0.001,0.012,0.041,0.129])
yo_10k = np.array([0.001,0.489,0.4242,0.0071,0.001])
yc_10k = np.array([0.001,0.434,0.3306,0.002,0.001])
ys_10k = np.array([0.0089,0.0001,0.0197,0.01])
yp_10k = np.array([0.0099,0.0197,0.0102,0.0244])
yps_10k = np.array([0.0095,0.0244])


yl_4k = np.array([          0.0015,                              0.2458,     0.0104,     0.00015,     0.0285,     0.0015,      0.018,      0.0585,      0.16075])
yo_4k = np.array([          0.0015,      0.3265,      0.3228,                 0.01065,                              0.0015])
yc_4k = np.array([          0.0015,      0.331,       0.3149,                 0.003,                               0.0015])
ys_4k = np.array([0.01335,                                                                0.00015,                                          0.02905,      0.015])
yp_4k = np.array([0.01485,                                                                            0.0288,                   0.0153,     0.03585])
yps_4k = np.array([0.01525,                                                                                                                 0.03485])

yl_400 = np.array([         0.0225,                               0.528,       0.15,      0.00225,    0.3395,     0.0225,     0.2125,      0.9005,     0.71025])
yo_400 = np.array([         0.0225,      0.1845,      0.253,                   0.15225,                            0.0225])
yc_400 = np.array([         0.0225,      0.235,       0.3545,                  0.045,                             0.0225])
ys_400 = np.array([0.17525,                                                                0.00225,                                         0.95125,     0.975])
yp_400 = np.array([0.20275,                                                                             0.3415,                 0.197,      0.93975])
yps_400 = np.array([0.20275,                                                                                                                 0.94075])


yl_64 = np.array([0.13125,0,0.410625,0.013125,0.55,0.115625,0.60125,0,0])
yo_64 = np.array([0.13125,0,0,0.408125,0.115625])
yc_64 = np.array([0.115625,0,0,0.23125,0.115625])
ys_64 = np.array([0.536875,0.013125,0,0])
yp_64 = np.array([0.585,0.5475,0.543125,0])
yps_64 = np.array([0.585,0])

yl_32 = np.array([0.125,0,0.296875,0.015625,0.0625,0.078125,0.125,0,0])
yo_32 = np.array([0.125,0,0,0.296875,0.078125])
yc_32 = np.array([0.109375,0,0,0.1875,0.078125])
ys_32 = np.array([0.203125,0.015625,0,0])
yp_32 = np.array([0.125,0.0625,0.234375,0])
yps_32 = np.array([0.15625,0])

yl = np.array([0,0,0,0,0,0,0,0,0])
yo = np.array([0,0,0,0,0])
yc = np.array([0,0,0,0,0])
ys = np.array([0,0,0,0])
yp = np.array([0,0,0,0])
yps = np.array([0,0])

yl_ps = np.array([0,0,0,0,0,0,0,0,0])
yo_ps = np.array([0,0,0,0,0])
yc_ps = np.array([0,0,0,0,0])
ys_ps = np.array([0,0,0,0])
yp_ps = np.array([0,0,0,0])
yps_ps = np.array([0,0])


xl = np.array([        2.4,                  5.6,  7.2,    8.4,   9.2,        10.4,    12.4,     13.2,            15.6])
xo = np.array([        2.0,    3.6,    4.8,           6.8,                    10.8])
xc = np.array([        1.6,    3.2,    4.4,          6.4,                    11.2])
xs = np.array([0.8,                                        8.0,                            	 13.6,                15.2])
xp = np.array([0.4,                                               9.6,            12,    	14])
xps = np.array([0,                                                                     		14.4])
width = 0.4
p_ps_10k = plt.bar(xps, yps_10k, width, alpha=1, color="Green",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_ps_4k = plt.bar(xps, yps_4k, width, alpha=0.8, color="Green", edgecolor="black", bottom=yps_10k,linewidth=1,linestyle='-',hatch='\\\\')
p_ps_400 = plt.bar(xps, yps_400, width, alpha=0.6, color="Green", edgecolor="black", bottom=yps_10k+yps_4k,linewidth=1,linestyle='-',hatch='++')
p_ps_64 = plt.bar(xps, yps_64, width, alpha=0.45, color="Green", edgecolor="Black",bottom=(yps_10k+yps_4k+yps_400),linewidth=1,linestyle='-',hatch='oo')
p_ps_32 = plt.bar(xps, yps_32, width, alpha=0.2, color="Green", edgecolor="Black",bottom=yps_64+yps_10k+yps_4k+yps_400, linewidth=1,linestyle='-',hatch='|||')

p_ps = plt.bar(xps, yps, width, alpha=1, label='partsupp',color="Green", edgecolor="Black",bottom=yps_64+yps_10k+yps_4k+yps_400, linewidth=0,linestyle='-')
p_l = plt.bar(xl, yl, width, alpha=1, label='lineitem',color="Darkorange", edgecolor="Black",bottom=yl_64+yl_400+yl_10k+yl_4k,linewidth=0,linestyle='-')


###################
p_p_10k = plt.bar(xp, yp_10k, width, alpha=1, color="red",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_p_4k = plt.bar(xp, yp_4k, width, alpha=0.8, color="red", edgecolor="black",bottom=yp_10k,linewidth=1,linestyle='-',hatch='\\\\')
p_p_400 = plt.bar(xp, yp_400, width, alpha=0.6, color="red", edgecolor="black",bottom=yp_10k+yp_4k,linewidth=1,linestyle='-',hatch='++')
p_p_64= plt.bar(xp, yp_64, width, alpha=0.45, color="red", edgecolor="black",bottom=yp_400+yp_10k+yp_4k, linewidth=1,linestyle='-',hatch='oo')
p_p_32 = plt.bar(xp, yp_32, width, alpha=0.2, color="red", edgecolor="black",bottom=yp_64+yp_400+yp_10k+yp_4k, linewidth=1,linestyle='-',hatch='|||')

p_p = plt.bar(xp, yp, width, alpha=1, label='part',color="red", edgecolor="Black",bottom=yp_64+yp_10k+yp_4k+yp_400, linewidth=0,linestyle='-')
###################
p_s_10k = plt.bar(xs, ys_10k, width, alpha=1, color="Deepskyblue",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_s_4k = plt.bar(xs, ys_4k, width, alpha=0.8, color="Deepskyblue", edgecolor="black",bottom=ys_10k,linewidth=1,linestyle='-',hatch='\\\\')
p_s_400 = plt.bar(xs, ys_400, width, alpha=0.6, color="Deepskyblue", edgecolor="black",bottom=ys_10k+ys_4k,linewidth=1,linestyle='-',hatch='++')
p_s_64 = plt.bar(xs, ys_64, width, alpha=0.45, color="Deepskyblue", edgecolor="black",bottom=ys_400+ys_10k+ys_4k, linewidth=1,linestyle='-',hatch='oo')
p_s_32 = plt.bar(xs, ys_32, width, alpha=0.2, color="Deepskyblue", edgecolor="black",bottom=ys_64+ys_400+ys_10k+ys_4k, linewidth=1,linestyle='-',hatch='|||')

p_s = plt.bar(xs, ys, width, alpha=1, label='supplier', color="Deepskyblue", edgecolor="black",bottom=ys_64+ys_400+ys_10k+ys_4k, linewidth=0,linestyle='-')
###################
p_c_10k = plt.bar(xc, yc_10k, width, alpha=1, color="Hotpink",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_c_4k = plt.bar(xc, yc_4k, width, alpha=0.8, color="Hotpink", edgecolor="black",bottom=yc_10k, linewidth=1,linestyle='-',hatch='\\\\')
p_c_400 = plt.bar(xc, yc_400, width, alpha=0.6, color="Hotpink", edgecolor="black",bottom=yc_10k+yc_4k, linewidth=1,linestyle='-',hatch='++')
p_c_64 = plt.bar(xc, yc_64, width, alpha=0.45, color="Hotpink", edgecolor="black",bottom=yc_400+yc_10k+yc_4k,linewidth=1,linestyle='-',hatch='oo')
p_c_32 = plt.bar(xc, yc_32, width, alpha=0.2, color="Hotpink", edgecolor="Black",bottom=yc_64+yc_400+yc_10k+yc_4k,linewidth=1,linestyle='-',hatch='|||')

p_c = plt.bar(xc, yc, width, alpha=1, label='customer',color="Hotpink", edgecolor="Black",bottom=yc_64+yc_400+yc_10k+yc_4k,linewidth=0,linestyle='-')
###################
p_o_10k = plt.bar(xo, yo_10k, width, alpha=1, color="#8E44AD",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_o_4k = plt.bar(xo, yo_4k, width, alpha=0.8,color="#8E44AD", edgecolor="Black",bottom=yo_10k, linewidth=1,linestyle='-',hatch='\\\\')
p_o_400 = plt.bar(xo, yo_400, width, alpha=0.6, color="#8E44AD", edgecolor="Black",bottom=yo_10k+yo_4k, linewidth=1,linestyle='-',hatch='++')
p_o_64 = plt.bar(xo, yo_64, width, alpha=0.45, color="#8E44AD", edgecolor="Black",bottom=yo_400+yo_10k+yo_4k, linewidth=1,linestyle='-',hatch='oo')
p_o_32 = plt.bar(xo, yo_32, width, alpha=0.2, color="#8E44AD", edgecolor="Black",bottom=yo_64+yo_400+yo_10k+yo_4k,linewidth=1,linestyle='-',hatch='|||')

p_o = plt.bar(xo, yo, width, alpha=1, label='orders', color="#8E44AD", edgecolor="Black",bottom=yo_64+yo_400+yo_10k+yo_4k,linewidth=0,linestyle='-')
###################
p_l_10k = plt.bar(xl, yl_10k, width, alpha=1, color="Darkorange",edgecolor="Black",linewidth=1,linestyle='-',hatch='///')
p_l_4k = plt.bar(xl, yl_4k, width, alpha=0.8,color="Darkorange", edgecolor="black",bottom=yl_10k, linewidth=1,linestyle='-',hatch='\\\\')
p_l_400 = plt.bar(xl, yl_400, width, alpha=0.6,color="Darkorange", edgecolor="black",bottom=yl_10k+yl_4k, linewidth=1,linestyle='-',hatch='++')
p_l_64 = plt.bar(xl, yl_64, width, alpha=0.45, color="Darkorange", edgecolor="Black",bottom=yl_400+yl_10k+yl_4k, linewidth=1,linestyle='-',hatch='oo')
p_l_32 = plt.bar(xl, yl_32, width, alpha=0.2,color="Darkorange", edgecolor="Black",bottom=yl_64+yl_400+yl_10k+yl_4k,linewidth=1,linestyle='-',hatch='|||')

p_ps_ps = plt.bar(xps, yps_ps, width, alpha=1, label='PS32',color="white", edgecolor="Black",bottom=yps_64+yps_10k+yps_4k+yps_400, linewidth=1,linestyle='-',hatch='|||')
p_p_ps = plt.bar(xp, yp_ps, width, alpha=1, label='PS64',color="white", edgecolor="Black",bottom=yp_64+yp_10k+yp_4k+yp_400, linewidth=1,linestyle='-',hatch='oo')
p_s_ps = plt.bar(xs, ys_ps, width, alpha=1, label='PS400', color="white", edgecolor="black",bottom=ys_64+ys_400+ys_10k+ys_4k, linewidth=1,linestyle='-',hatch='++')

p_c_ps = plt.bar(xc, yc_ps, width, alpha=1, label='PS4000', color="white", edgecolor="black",bottom=yc_64+yc_400+yc_10k+yc_4k, linewidth=1,linestyle='-',hatch='\\\\')

p_o_ps = plt.bar(xo, yo_ps, width, alpha=1, label='PS10000', color="white", edgecolor="black",bottom=yo_64+yo_400+yo_10k+yo_4k, linewidth=1,linestyle='-',hatch='///')


###################
# with sns.axes_style("white"):
#     sns.set_style("ticks")
#     sns.set_context("talk")

plt.xlim([-0.2, 15.8])


plt.ylabel('Selectivity',fontsize=30)
#plt.title('TPC-H queries - PS32 - 1GB dataset')

#set_yticklabels(['{:,.2%}'.format(x) for x in vals])
plt.yticks([0.05, 0.25,0.50,0.75,1], ('5%','25%','50%','75%','100%'))
#plt.gca().yaxis.set_major_formatter(FuncFormatter(lambda y, pos: "%d%%" % (y)))
plt.xticks([0.4,2.0,3.4,4.6,5.6,6.8,8.2,9.4,10.8,12.2,13.8,15.4], ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
#plt.legend(loc='best', ncol=3)
fontP = FontProperties()
fontP.set_size('small')
plt.legend( loc='lower center', bbox_to_anchor=(0.5, 1), ncol=4, prop={'size': 19})
#plt.legend( loc='lower center', bbox_to_anchor=(0.48, 1.05), ncol=6, prop=fontP)
#labelspacing=0.2,


#plt.show()


print (cur_fn + ".pdf")
#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf'); ,bbox_inches='tight'
plt.savefig("./" + cur_fn + ".pdf",format='pdf', bbox_inches='tight');
#plt.savefig("./" + cur_fn + ".pdf",format='pdf');
#clean current plot data
plt.clf();


==> figs/binary_search/t2_stack.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter
from matplotlib.font_manager import FontProperties
import seaborn as sns

plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
cur_fn="selectivity_1g_stack"

plt.figure(figsize=(17,8.5)) 

yl_10k = np.array([0.001,0.2262,0.0071,0.0001,0.0195,0.001,0.012,0.041,0.129])
yo_10k = np.array([0.001,0.489,0.4242,0.0071,0.001])
yc_10k = np.array([0.001,0.434,0.3306,0.002,0.001])
ys_10k = np.array([0.0089,0.0001,0.0197,0.01])
yp_10k = np.array([0.0099,0.0197,0.0102,0.0544])
yps_10k = np.array([0.0095,0.0244])

yl_400 = np.array([0.024,0.7738,0.1604,0.0024,0.368,0.024,0.2305,0.959,0.871])
yo_400 = np.array([0.024,0.511,0.5758,0.1629,0.024])
yc_400 = np.array([0.024,0.566,0.6694,0.048,0.024])
ys_400 = np.array([0.1886,0.0024,0.9803,0.99])
yp_400 = np.array([0.2176,0.3703,0.2123,0.9456])
yps_400 = np.array([0.218,0.9756])

yl_64 = np.array([0.13125,0,0.410625,0.013125,0.55,0.115625,0.60125,0,0])
yo_64 = np.array([0.13125,0,0,0.408125,0.115625])
yc_64 = np.array([0.115625,0,0,0.23125,0.115625])
ys_64 = np.array([0.536875,0.013125,0,0])
yp_64 = np.array([0.585,0.5475,0.543125,0])
yps_64 = np.array([0.585,0])

yl_32 = np.array([0.125,0,0.296875,0.015625,0.0625,0.078125,0.125,0,0])
yo_32 = np.array([0.125,0,0,0.296875,0.078125])
yc_32 = np.array([0.109375,0,0,0.1875,0.078125])
ys_32 = np.array([0.203125,0.015625,0,0])
yp_32 = np.array([0.125,0.0625,0.234375,0])
yps_32 = np.array([0.15625,0])

xps = np.array([0,																 	15.2])
xp = np.array([0.4,										   10.6,		    13.8,	15.6])
xs = np.array([0.8,									9.2,						 	16,				17.4])
xc = np.array([	    1.8,	3.6,  5,		  7.4,					12])
xo = np.array([		2.2,    4,    5.4, 		  7.8,				    12.4])
xl = np.array([		2.6,		 	 	6.4,  8.2,	9.6,   11,    	12.8,	14.2, 	16.4,			17.8])

width = 0.4
p_ps_10k = plt.bar(xps, yps_10k, width, alpha=1, label='partsupp', color="Green")
p_ps_400 = plt.bar(xps, yps_400, width, alpha=0.7, label=' ',color="Green", edgecolor="black", bottom=yps_10k,linewidth=0)
p_ps_64 = plt.bar(xps, yps_64, width, alpha=0.45, label=' ',color="Green", edgecolor="Black",bottom=(yps_10k+yps_400),linewidth=0)
p_ps_32 = plt.bar(xps, yps_32, width, alpha=0.2, label=' ',color="Green", edgecolor="Black",bottom=yps_64+yps_10k+yps_400, linewidth=0)

p_p_10k = plt.bar(xp, yp_10k, width, alpha=1, label='part', color="red")
p_p_400 = plt.bar(xp, yp_400, width, alpha=0.7, label=' ',color="red", edgecolor="black",bottom=yp_10k,linewidth=0)
p_p_64= plt.bar(xp, yp_64, width, alpha=0.45, label=' ',color="red", edgecolor="black",bottom=yp_400+yp_10k, linewidth=0)
p_p_32 = plt.bar(xp, yp_32, width, alpha=0.2, label=' ',color="red", edgecolor="red",bottom=yp_64+yp_400+yp_10k, linewidth=0)

p_s_10k = plt.bar(xs, ys_10k, width, alpha=1, label='supplier', color="Deepskyblue")
p_s_400 = plt.bar(xs, ys_400, width, alpha=0.7, label=' ',color="Deepskyblue", edgecolor="black",bottom=ys_10k,linewidth=0)
p_s_64 = plt.bar(xs, ys_64, width, alpha=0.45, label=' ',color="Deepskyblue", edgecolor="black",bottom=ys_400+ys_10k, linewidth=0)
p_s_32 = plt.bar(xs, ys_32, width, alpha=0.2, label=' ',color="Deepskyblue", edgecolor="Deepskyblue",bottom=ys_64+ys_400+ys_10k, linewidth=0)

p_c_10k = plt.bar(xc, yc_10k, width, alpha=1, label='customer', color="Hotpink") 
p_c_400 = plt.bar(xc, yc_400, width, alpha=0.7, label=' ',color="Hotpink", edgecolor="black",bottom=yc_10k, linewidth=0)
p_c_64 = plt.bar(xc, yc_64, width, alpha=0.45, label=' ',color="Hotpink", edgecolor="black",bottom=yc_400+yc_10k,linewidth=0)
p_c_32 = plt.bar(xc, yc_32, width, alpha=0.2, label=' ',color="Hotpink", edgecolor="Hotpink",bottom=yc_64+yc_400+yc_10k,linewidth=0)

p_o_10k = plt.bar(xo, yo_10k, width, alpha=1, label='orders', color="Black")    
p_o_400 = plt.bar(xo, yo_400, width, alpha=0.7, label=' ',color="Black", edgecolor="Black",bottom=yo_10k, linewidth=0)
p_o_64 = plt.bar(xo, yo_64, width, alpha=0.45, label=' ',color="Black", edgecolor="white",bottom=yo_400+yo_10k, linewidth=0)
p_o_32 = plt.bar(xo, yo_32, width, alpha=0.2, label=' ',color="Black", edgecolor="Black",bottom=yo_64+yo_400+yo_10k,linewidth=0)


p_l_10k = plt.bar(xl, yl_10k, width, alpha=1,   label='lineitem    PS10000', color="Darkorange")    
p_l_400 = plt.bar(xl, yl_400, width, alpha=0.7, label='                  PS400',color="Darkorange", edgecolor="black",bottom=yl_10k, linewidth=0)
p_l_64 = plt.bar(xl, yl_64, width, alpha=0.45,  label='                  PS64',color="Darkorange", edgecolor="white",bottom=yl_400+yl_10k, linewidth=0)
p_l_32 = plt.bar(xl, yl_32, width, alpha=0.2,   label='                  PS32',color="Darkorange", edgecolor="Darkorange",bottom=yl_64+yl_400+yl_10k,linewidth=0)


# with sns.axes_style("white"):
#     sns.set_style("ticks")
#     sns.set_context("talk")

plt.xlim([-0.4, 18.2])


plt.ylabel('Selectivity')
#plt.title('TPC-H queries - PS32 - 1GB dataset')

#set_yticklabels(['{:,.2%}'.format(x) for x in vals])
plt.yticks([0.05, 0.25,0.50,0.75,1], ('5%','25%','50%','75%','100%'))
#plt.gca().yaxis.set_major_formatter(FuncFormatter(lambda y, pos: "%d%%" % (y)))
plt.xticks([0.6,2.4,4,5.4,6.6,8,9.6,11,12.6,14.2,16,17.8], ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
#plt.legend(loc='best', ncol=3)
fontP = FontProperties()
fontP.set_size('small')
plt.legend( loc='lower center', bbox_to_anchor=(0.5, -0.7), ncol=6, prop=fontP) 
#plt.legend( loc='lower center', bbox_to_anchor=(0.48, 1.05), ncol=6, prop=fontP) 

#plt.show()


print (cur_fn + ".pdf")
#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf'); ,bbox_inches='tight'
plt.savefig("./" + cur_fn + ".pdf",format='pdf', bbox_inches='tight');
#plt.savefig("./" + cur_fn + ".pdf",format='pdf');
#clean current plot data
plt.clf();

==> figs/binary_search/version1/plot_post_tpch_10GB.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import ScalarFormatter

plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 30})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True

#store file names
#fname = ["post_tpch_10GB_runtime_overview"]
fname = ["post_tpch_10GB_runtime","post_tpch_10GB_capture"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400","PS4000","PS10000","PS100000"]
#each line color
#l_color = ["Deepskyblue","Red"]
l_color = ["Red","Deepskyblue","Hotpink","Springgreen","Black","Darkorange","Blue"]

plt.rcParams["figure.figsize"] = (8,5)
fig = plt.figure()
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.12
	N = len(pop['query'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0.01)
			#plt.yscale("log",basey=10)
			# plt.legend(loc='upper left',prop={'size': 24}, ncol=1)
			plt.legend().remove()
			plt.xticks(x1+width*i-0.36, ('Q2','Q3','Q10','Q18','Q19','Q20','Q21'))
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		elif(f==1 and i>0):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0.01)
			# plt.legend(loc='upper center',prop={'size': 22}, ncol=2)
			plt.legend().remove()
			plt.yscale("log",basey=10)
			plt.ylim([0.01, 100])
			#plt.yticks([0,0.5,1,1.5])
			plt.yticks([0.01,0.1,1,10],['1%','10%','100%','1000%'])
			plt.xticks(x1+width*i-0.3, ('Q2','Q3','Q10','Q18','Q19','Q20','Q21'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 16})


	plt.grid(axis='y')
	if(f==0):
		#plt.title('Runtime of TPC-H queries - 10GB Size')
		plt.ylabel('Runtime (sec)', fontsize=30)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 10GB Size')
		plt.ylabel('Relative overhead', fontsize=30)

	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q18'))
	plt.tick_params(axis='x', which='major', labelsize=29)
	plt.tick_params(axis='y', which='major', labelsize=30)

	# if(f==1):
	# 	  plt.ax.yaxis.set_major_formatter(ScalarFormatter())
#FormatStrFormatter('%.2f')
	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #					   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();


==> figs/binary_search/version1/plot_post_tpch_1GB.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter
from matplotlib.font_manager import FontProperties


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 30})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True

#store file names
fname = ["post_tpch_1GB_runtime","post_tpch_1GB_capture"]
#fname = ["post_tpch_1GB_runtime_overview"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400","PS4000","PS10000","PS100000"]
#each line color
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red"]
l_color = ["Red","Deepskyblue","Hotpink","Springgreen","Black","Darkorange","Blue"]

#the column in .csv file (each column one line)
#num_range = ["PS32","PS64","PS400"]
#each line color
#l_color = ["Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

plt.figure(figsize=((8.0/7.0)*11,5))
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.12
	N = len(pop['query'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			#plt.legend(loc='upper left',prop={'size': 26}, ncol=2)
			plt.legend().remove()
			plt.xticks(x1+width*i-0.36, ('Q2','Q3','Q5','Q7','Q8','Q10','Q17','Q18','Q19','Q20','Q21'))
			plt.yticks([0,1,2,3,4])
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		elif(f==1 and i > 0):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0.01)
			#plt.legend(loc='upper center',prop={'size': 24}, ncol=3)
			plt.legend().remove()
			# fontP = FontProperties()
			# fontP.set_size('small')
			# plt.legend( loc='lower center', bbox_to_anchor=(1.5, 1.5), ncol=3, prop=fontP)
			plt.ylim([0.01, 10])
			plt.yscale("log",basey=10)
			plt.yticks([0.01,0.1,1],['1%','10%','100%'])
			#plt.yticks([0,0.5,1,1.5,2,2.5,3])
			plt.xticks(x1+width*i-0.3, ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
		elif(f==2):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			plt.legend(loc='upper left',prop={'size': 22}, ncol=1)
			plt.xticks(x1+width*i-0.25, ('Q2','Q3','Q10','Q15','Q18','Q19'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 16})


	plt.grid(axis='y')
	if(f==0 or f==2):
		#plt.title('Runtime of TPC-H queries - 1GB Size')
		plt.ylabel('Runtime (sec)',fontsize=30)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 1GB Size')
		plt.ylabel('Relative overhead',fontsize=30)

	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q17','Q18','Q19','Q20'))
	plt.tick_params(axis='x', which='major', labelsize=30)

	if(f==2):
		plt.tick_params(axis='y', which='major', labelsize=30)
	else:
		plt.tick_params(axis='y', which='major', labelsize=30)
	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();


==> figs/binary_search/version1/plot_post_tpch_1GB_index.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter
from matplotlib.font_manager import FontProperties


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 30})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True

#store file names
fname = ["post_tpch_1GB_runtime_index"]
#fname = ["post_tpch_1GB_runtime_overview"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400","PS4000","PS10000","PS100000"]
#each line color
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red"]
l_color = ["Red","Deepskyblue","Hotpink","Springgreen","Black","Darkorange","Blue"]
#Deepskyblue
#the column in .csv file (each column one line)
#num_range = ["PS32","PS64","PS400"]
#each line color
#l_color = ["Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

plt.figure(figsize=((8.0/7.0)*6,5))
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.12
	N = len(pop['query'])
	x1 = np.arange(N)
	plt.grid(axis='y')


	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
		#plt.yscale("log",basey=10)
		# plt.legend(loc='upper left',prop={'size': 24}, ncol=1)
		plt.legend().remove()
		plt.xticks(x1+width*i-0.3, ('Q2','Q3','Q10','Q15','Q18','Q19'))
		#plt.ylim([0.01, 100])
		plt.yticks([0,1,2,3,4])
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 16})




	plt.ylabel('Runtime (sec)',fontsize=30)

	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q17','Q18','Q19','Q20'))
	plt.tick_params(axis='x', which='major', labelsize=30)

	if(f==2):
		plt.tick_params(axis='y', which='major', labelsize=30)
	else:
		plt.tick_params(axis='y', which='major', labelsize=30)
	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();


==> figs/end_to_end/plot.sh <==
python3 plot_crimes_3000.py
python3 plot_stack_overflow.py
python3 plot_crimes_sel.py
python3 plot_stack_q2_07p.py
python3 plot_stack_q2_2p.py
python3 plot_stack_q2_5p.py
python3 plot_stack_q3_s10k.py
python3 plot_stack_q3_s1k.py


==> figs/end_to_end/plot_crimes_3000.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["crimes_3000_results"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","eager"]
#each line color
l_color = ["Red","Deepskyblue","green"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		#plt.plot(x1,y1,marker='h',lw=1,color=l_color[j],label=num_range[j],linestyle='dashed')
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])


	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Number of Iterations",fontsize=34)
	plt.ylabel("Runtime (sec)",fontsize=34)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=20)
	plt.tick_params(axis='y', which='major', labelsize=20)
	plt.yticks([5000,10000,15000], ['5,000','10,000','15,000'])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 29.5})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/end_to_end/plot_crimes_sel.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True

#store file names
fname = ["crimes_sel"]
#fname = ["post_tpch_1GB_runtime_overview"]
#the column in .csv file (each column one line)
num_range = ["No-PS","eager"]
#each line color
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Darkorange"]
l_color = ["Red","Deepskyblue"]

#the column in .csv file (each column one line)
#num_range = ["PS32","PS64","PS400"]
#each line color
#l_color = ["Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

plt.figure(figsize=(8,5))
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.12
	N = len(pop['num'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			#plt.legend().remove()
			plt.legend(loc='upper center',prop={'size': 25}, ncol=3)
			plt.ylim([0, 4000])
			plt.yticks([500,1000,1500,2000,2500,3000],['500','1,000','1,500','2,000','2,500','3,000'])
			plt.xticks(x1+width*i-0.1, ('5%','10%','20%'))
		elif(f==1):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
			plt.legend().remove()
			plt.yticks([0,1,2,3])
			#plt.legend(loc='upper left',prop={'size': 22}, ncol=2)
			plt.xticks(x1+width*i-0.3, ('Q3','Q10','Q15','Q18','Q21'))
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		elif(f==2 and i > 0):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			plt.legend(loc='upper left',prop={'size': 24}, ncol=2)
			plt.ylim([0, 8])
			#plt.yticks([0,0.5,1,1.5,2,2.5,3])
			plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
		elif(f==3):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			plt.legend(loc='upper left',prop={'size': 25}, ncol=1)
			plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q10','Q15','Q18','Q19'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 16})


	plt.grid(axis='y')
	if(f==0 or f==2):
		#plt.title('Runtime of TPC-H queries - 1GB Size')
		plt.ylabel('Runtime (sec)',fontsize=36)
		plt.xlabel('Selectivity',fontsize=36)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 1GB Size')
		plt.ylabel('Runtime (sec)',fontsize=36)

	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q17','Q18','Q19','Q20'))
	plt.tick_params(axis='x', which='major', labelsize=36)

	if(f==2):
		plt.tick_params(axis='y', which='major', labelsize=36)
	else:
		plt.tick_params(axis='y', which='major', labelsize=36)
	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();


==> figs/end_to_end/plot_stack_overflow.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["stack_overflow_end"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","adaptive"]
#each line color
l_color = ["Red","Deepskyblue","green"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])

	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Number of Iterations",fontsize=34)
	plt.ylabel("Runtime (sec)",fontsize=34)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=25)
	plt.tick_params(axis='y', which='major', labelsize=25)
	plt.yticks([10000,30000,50000],['10,000','30,000','50,000'])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 30})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/end_to_end/plot_stack_q2_07p.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["stack_q2_07p_results"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","adaptive"]
#each line color
#l_color = ["Deepskyblue","Red","green"]
l_color = ["Red","Deepskyblue"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])

	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Number of Iterations",fontsize=34)
	plt.ylabel("Runtime (sec)",fontsize=34)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=25)
	plt.tick_params(axis='y', which='major', labelsize=25)
	plt.yticks([0,2000,4000,6000,8000,10000],['0','2,000','4,000','6,000','8,000','10,000'])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 26})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/end_to_end/plot_stack_q2_2p.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["stack_q2_2p_results"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","adaptive"]
#each line color
#l_color = ["Deepskyblue","Red","green"]
l_color = ["Red","Deepskyblue"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])

	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Number of Iterations",fontsize=34)
	plt.ylabel("Runtime (sec)",fontsize=34)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=25)
	plt.tick_params(axis='y', which='major', labelsize=25)
	plt.yticks([0,2000,4000,6000,8000,10000],['0','2,000','4,000','6,000','8,000','10,000'])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 26})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/end_to_end/plot_stack_q2_5p.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["stack_q2_5p_results"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","adaptive"]
#each line color
#l_color = ["Deepskyblue","Red","green"]
l_color = ["Red","Deepskyblue"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])

	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Number of Iterations",fontsize=34)
	plt.ylabel("Runtime (sec)",fontsize=34)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=25)
	plt.tick_params(axis='y', which='major', labelsize=25)
	plt.yticks([0,2000,4000,6000,8000,10000],['0','2,000','4,000','6,000','8,000','10,000'])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 26})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/end_to_end/plot_stack_q3_s10k.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["stack_q3_s10k_results"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","adaptive"]
#each line color
l_color = ["Red","Deepskyblue","green"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		#plt.plot(x1,y1,marker='h',lw=1,color=l_color[j],label=num_range[j],linestyle='dashed')
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])


	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Number of Iterations",fontsize=34)
	plt.ylabel("Runtime (sec)",fontsize=34)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=25)
	plt.tick_params(axis='y', which='major', labelsize=25)
	plt.yticks([0,2000,4000,6000,8000,10000],['0','2,000','4,000','6,000','8,000','10,000'])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 26})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/end_to_end/plot_stack_q3_s1k.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["stack_q3_s1k_results"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","adaptive"]
#each line color
#l_color = ["Deepskyblue","Red","green"]
l_color = ["Red","Deepskyblue"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])

	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Number of Iterations",fontsize=34)
	plt.ylabel("Runtime (sec)",fontsize=34)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=25)
	plt.tick_params(axis='y', which='major', labelsize=25)
	plt.yticks([0,2000,4000,6000,8000,10000],['0','2,000','4,000','6,000','8,000','10,000'])

	#plt.yticks([10000,30000,50000,70000])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 26})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/end_to_end_adapt/plot.sh <==
python3 plot_crimes_3000.py
python3 plot_stack_overflow.py
python3 plot_crimes_sel.py
python3 plot_stack_q2_07p.py
python3 plot_stack_q2_2p.py
python3 plot_stack_q2_5p.py
python3 plot_stack_q3_s10k.py
python3 plot_stack_q3_s1k.py


==> figs/end_to_end_adapt/plot_crimes_3000.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["crimes_3000_results"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","eager"]
#each line color
l_color = ["Red","Deepskyblue","green"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		#plt.plot(x1,y1,marker='h',lw=1,color=l_color[j],label=num_range[j],linestyle='dashed')
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])


	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	#plt.xlabel("Number of Iterations",fontsize=34)
	#plt.ylabel("Runtime (sec)",fontsize=34)
	plt.xlabel("Query sequence (3000 queries)",fontsize=30)
	plt.ylabel("Cumulative runtime (sec)",fontsize=28)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=20)
	plt.tick_params(axis='y', which='major', labelsize=20)
	plt.yticks([5000,10000,15000], ['5,000','10,000','15,000'])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 29.5})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/end_to_end_adapt/plot_crimes_sel.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True

#store file names
fname = ["crimes_sel"]
#fname = ["post_tpch_1GB_runtime_overview"]
#the column in .csv file (each column one line)
num_range = ["No-PS","eager"]
#each line color
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Darkorange"]
l_color = ["Red","Deepskyblue"]

#the column in .csv file (each column one line)
#num_range = ["PS32","PS64","PS400"]
#each line color
#l_color = ["Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

plt.figure(figsize=(8,5))
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.12
	N = len(pop['num'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			#plt.legend().remove()
			plt.legend(loc='upper center',prop={'size': 25}, ncol=3)
			plt.ylim([0, 4000])
			plt.yticks([500,1000,1500,2000,2500,3000],['500','1,000','1,500','2,000','2,500','3,000'])
			plt.xticks(x1+width*i-0.1, ('5%','10%','20%'))
		elif(f==1):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
			plt.legend().remove()
			plt.yticks([0,1,2,3])
			#plt.legend(loc='upper left',prop={'size': 22}, ncol=2)
			plt.xticks(x1+width*i-0.3, ('Q3','Q10','Q15','Q18','Q21'))
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		elif(f==2 and i > 0):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			plt.legend(loc='upper left',prop={'size': 24}, ncol=2)
			plt.ylim([0, 8])
			#plt.yticks([0,0.5,1,1.5,2,2.5,3])
			plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
		elif(f==3):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			plt.legend(loc='upper left',prop={'size': 25}, ncol=1)
			plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q10','Q15','Q18','Q19'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 16})


	plt.grid(axis='y')
	if(f==0 or f==2):
		#plt.title('Runtime of TPC-H queries - 1GB Size')
		#plt.ylabel('Runtime (sec)',fontsize=36)
		plt.ylabel("Cumulative runtime (sec)",fontsize=28)
		plt.xlabel('Query selectivity',fontsize=36)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 1GB Size')
		plt.ylabel('Runtime (sec)',fontsize=36)

	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q17','Q18','Q19','Q20'))
	plt.tick_params(axis='x', which='major', labelsize=36)

	if(f==2):
		plt.tick_params(axis='y', which='major', labelsize=36)
	else:
		plt.tick_params(axis='y', which='major', labelsize=36)
	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();


==> figs/end_to_end_adapt/plot_stack_overflow.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["stack_overflow_end"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","adaptive"]
#each line color
l_color = ["Red","Deepskyblue","green"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])

	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Query sequence (750 queries)",fontsize=30)
	plt.ylabel("Cumulative runtime (sec)",fontsize=28)
	#plt.xlabel("Number of Iterations",fontsize=34)
	#plt.ylabel("Runtime (sec)",fontsize=34)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=25)
	plt.tick_params(axis='y', which='major', labelsize=25)
	plt.yticks([10000,30000,50000],['10,000','30,000','50,000'])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 30})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/end_to_end_adapt/plot_stack_q2_07p.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["stack_q2_07p_results"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","adaptive"]
#each line color
#l_color = ["Deepskyblue","Red","green"]
l_color = ["Red","Deepskyblue"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])

	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Query sequence (200 queries)",fontsize=30)
	plt.ylabel("Cumulative runtime (sec)",fontsize=28)
	#plt.xlabel("Number of Iterations",fontsize=34)
	#plt.ylabel("Runtime (sec)",fontsize=34)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=25)
	plt.tick_params(axis='y', which='major', labelsize=25)
	plt.yticks([0,2000,4000,6000,8000,10000],['0','2,000','4,000','6,000','8,000','10,000'])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 26})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/end_to_end_adapt/plot_stack_q2_2p.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["stack_q2_2p_results"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","adaptive"]
#each line color
#l_color = ["Deepskyblue","Red","green"]
l_color = ["Red","Deepskyblue"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])

	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Query sequence (200 queries)",fontsize=30)
	plt.ylabel("Cumulative runtime (sec)",fontsize=28)
	#plt.xlabel("Number of Iterations",fontsize=34)
	#plt.ylabel("Runtime (sec)",fontsize=34)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=25)
	plt.tick_params(axis='y', which='major', labelsize=25)
	plt.yticks([0,2000,4000,6000,8000,10000],['0','2,000','4,000','6,000','8,000','10,000'])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 26})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/end_to_end_adapt/plot_stack_q2_5p.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["stack_q2_5p_results"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","adaptive"]
#each line color
#l_color = ["Deepskyblue","Red","green"]
l_color = ["Red","Deepskyblue"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])

	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Query sequence (200 queries)",fontsize=30)
	plt.ylabel("Cumulative runtime (sec)",fontsize=28)
	#plt.xlabel("Number of Iterations",fontsize=34)
	#plt.ylabel("Runtime (sec)",fontsize=34)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=25)
	plt.tick_params(axis='y', which='major', labelsize=25)
	plt.yticks([0,2000,4000,6000,8000,10000],['0','2,000','4,000','6,000','8,000','10,000'])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 26})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/end_to_end_adapt/plot_stack_q3_s10k.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["stack_q3_s10k_results"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","adaptive"]
#each line color
l_color = ["Red","Deepskyblue","green"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		#plt.plot(x1,y1,marker='h',lw=1,color=l_color[j],label=num_range[j],linestyle='dashed')
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])


	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Query sequence (200 queries)",fontsize=30)
	plt.ylabel("Cumulative runtime (sec)",fontsize=28)
	#plt.xlabel("Number of Iterations",fontsize=34)
	#plt.ylabel("Runtime (sec)",fontsize=34)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=25)
	plt.tick_params(axis='y', which='major', labelsize=25)
	plt.yticks([0,2000,4000,6000,8000,10000],['0','2,000','4,000','6,000','8,000','10,000'])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 26})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/end_to_end_adapt/plot_stack_q3_s1k.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["stack_q3_s1k_results"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["No-PS","adaptive"]
#each line color
#l_color = ["Deepskyblue","Red","green"]
l_color = ["Red","Deepskyblue"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['num'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		#plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
		plt.plot(x1,y1,lw=1.2,color=l_color[j],label=num_range[j])

	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Query sequence (200 queries)",fontsize=30)
	plt.ylabel("Cumulative runtime (sec)",fontsize=28)
	#plt.xlabel("Number of Iterations",fontsize=34)
	#plt.ylabel("Runtime (sec)",fontsize=34)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=25)
	plt.tick_params(axis='y', which='major', labelsize=25)
	plt.yticks([0,2000,4000,6000,8000,10000],['0','2,000','4,000','6,000','8,000','10,000'])

	#plt.yticks([10000,30000,50000,70000])

	#set x-axis value
	#plt.xticks([0,1,2,3,4,5,6,7], ['73','2k','4k','6k','8k','10k','12k','14k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 26})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/monetdb/plot_monetdb_tpch_cap.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True

#store file names
fname = ["monetdb_tpch_1GB_capture", "monetdb_tpch_10GB_capture"]
#fname = ["post_tpch_1GB_runtime_overview"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400","PS4000","PS10000"]
#each line color
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red"]
l_color = ["Red","Deepskyblue","Hotpink","Springgreen","Black","Darkorange"]

#the column in .csv file (each column one line)
#num_range = ["PS32","PS64","PS400"]
#each line color
#l_color = ["Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

plt.figure(figsize=(8,5))
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.15
	N = len(pop['query'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0 and i > 0):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
			#plt.legend(loc='upper left',prop={'size': 18}, ncol=1)
			plt.legend().remove()
			plt.ylim([0, 6])
			plt.yticks([0,1,2,3,4,5],['0','100%','200%','300%','400%','500%'])
			plt.xticks(x1+width*i-0.3, ('Q2','Q3','Q10','Q15','Q18'))
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		elif(f==1 and i > 0):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
			#plt.legend(loc='upper right',prop={'size': 20}, ncol=1)
			plt.legend().remove()
			plt.ylim([0, 13])
			plt.yticks([0,2,4,6,8,10,12],['0','200%','400%','600%','800%','1000%','1200%'])
			plt.xticks(x1+width*i-0.3, ('Q3','Q10','Q15','Q18','Q21'))
		elif(f==2):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			plt.legend(loc='upper left',prop={'size': 22}, ncol=1)
			plt.xticks(x1+width*i-0.4, ('Q2','Q3','Q10','Q15','Q18','Q19'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 16})


	plt.grid(axis='y')
	if(f==0 or f==2):
		#plt.title('Runtime of TPC-H queries - 1GB Size')
		plt.ylabel('Relative overhead',fontsize=36)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 1GB Size')
		plt.ylabel('Relative overhead',fontsize=36)

	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q17','Q18','Q19','Q20'))
	plt.tick_params(axis='x', which='major', labelsize=36)

	if(f==2):
		plt.tick_params(axis='y', which='major', labelsize=36)
	else:
		plt.tick_params(axis='y', which='major', labelsize=36)
	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();


==> figs/monetdb/plot_monetdb_tpch_runtime.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True

#store file names
fname = ["monetdb_tpch_1GB_runtime","monetdb_tpch_10GB_runtime"]
#fname = ["post_tpch_1GB_runtime_overview"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400","PS4000","PS10000"]
#each line color
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red"]
l_color = ["Red","Deepskyblue","Hotpink","Springgreen","Black","Darkorange"]

#the column in .csv file (each column one line)
#num_range = ["PS32","PS64","PS400"]
#each line color
#l_color = ["Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

plt.figure(figsize=(8,5))
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.12
	N = len(pop['query'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			plt.legend().remove()
			#plt.legend(loc='upper right',prop={'size': 15}, ncol=2)
			plt.yticks([0.01,0.02,0.03,0.04,0.05,0.06])
			plt.xticks(x1+width*i-0.3, ('Q2','Q3','Q10','Q15','Q18'))
		elif(f==1):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
			plt.legend().remove()
			plt.yticks([0,1,2,3])
			#plt.legend(loc='upper left',prop={'size': 22}, ncol=2)
			plt.xticks(x1+width*i-0.3, ('Q3','Q10','Q15','Q18','Q21'))
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		elif(f==2 and i > 0):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			plt.legend(loc='upper left',prop={'size': 24}, ncol=2)
			plt.ylim([0, 8])
			#plt.yticks([0,0.5,1,1.5,2,2.5,3])
			plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
		elif(f==3):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			plt.legend(loc='upper left',prop={'size': 22}, ncol=1)
			plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q10','Q15','Q18','Q19'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 16})


	plt.grid(axis='y')
	if(f==0 or f==2):
		#plt.title('Runtime of TPC-H queries - 1GB Size')
		plt.ylabel('Runtime (sec)',fontsize=36)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 1GB Size')
		plt.ylabel('Runtime (sec)',fontsize=36)

	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q17','Q18','Q19','Q20'))
	plt.tick_params(axis='x', which='major', labelsize=36)

	if(f==2):
		plt.tick_params(axis='y', which='major', labelsize=36)
	else:
		plt.tick_params(axis='y', which='major', labelsize=36)
	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();


==> figs/monetdb/version1/monetdb_tpch_10g.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
#fname = ["post_tpch_10GB_runtime_overview"]
fname = ["monetdb_tpch_10g"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400","PS10000"]
#each line color
#l_color = ["Deepskyblue","Red"]
l_color = ["Red","Deepskyblue","Hotpink","Springgreen","Darkorange"]

plt.figure(figsize=(12,5)) 
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.15
	N = len(pop['query'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.01)
			plt.yscale("log",basey=10)
			plt.legend(loc='upper right',prop={'size': 24}, ncol=3)
			plt.xticks(x1+width*i-0.25, ('Q2','Q3','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		# elif(f==1 and i>0):
		# 	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
		# 	plt.legend(loc='upper right',prop={'size': 25}, ncol=4)
		# 	plt.ylim([0, 1.5])
		# 	plt.yticks([0,0.5,1,1.5])
		# 	plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q10','Q15','Q18','Q19','Q20','Q21'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')	
		#	plt.legend(loc='best',prop={'size': 16})		


	
	if(f==0):
		plt.title('Runtime of TPC-H queries - 10GB Size (Monetdb)')
		plt.ylabel('Runtime', fontsize=30)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 10GB Size')
		plt.ylabel('Overhead', fontsize=30)
		
	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q18'))
	plt.tick_params(axis='x', which='major', labelsize=30)
	plt.tick_params(axis='y', which='major', labelsize=30)

	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();

==> figs/monetdb/version1/monetdb_tpch_10g_mini.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
#fname = ["post_tpch_10GB_runtime_overview"]
fname = ["monetdb_tpch_10g_minimal_pipe"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400","PS10000"]
#each line color
#l_color = ["Deepskyblue","Red"]
l_color = ["Red","Deepskyblue","Hotpink","Springgreen","Darkorange"]

plt.figure(figsize=(12,5)) 
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.15
	N = len(pop['query'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.01)
			plt.yscale("log",basey=10)
			plt.legend(loc='upper right',prop={'size': 15}, ncol=5)
			plt.xticks(x1+width*i-0.25, ('Q2','Q3','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		# elif(f==1 and i>0):
		# 	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
		# 	plt.legend(loc='upper right',prop={'size': 25}, ncol=4)
		# 	plt.ylim([0, 1.5])
		# 	plt.yticks([0,0.5,1,1.5])
		# 	plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q10','Q15','Q18','Q19','Q20','Q21'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')	
		#	plt.legend(loc='best',prop={'size': 16})		


	
	if(f==0):
		plt.title('Runtime of TPC-H queries - 10GB Size (Monetdb)')
		plt.ylabel('Runtime', fontsize=30)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 10GB Size')
		plt.ylabel('Overhead', fontsize=30)
		
	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q18'))
	plt.tick_params(axis='x', which='major', labelsize=30)
	plt.tick_params(axis='y', which='major', labelsize=30)

	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();

==> figs/monetdb/version1/monetdb_tpch_1g.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
fname = ["monetdb_tpch_1g"]
#fname = ["post_tpch_1GB_runtime_overview"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400","PS10000"]
#each line color
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red"]
l_color = ["Red","Deepskyblue","Hotpink","Springgreen","Darkorange"]

#the column in .csv file (each column one line)
#num_range = ["PS32","PS64","PS400"]
#each line color
#l_color = ["Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

plt.figure(figsize=(12,5)) 
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.15  
	N = len(pop['query'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.01)
			plt.yscale("log",basey=10)
			plt.legend(loc='upper right',prop={'size': 22}, ncol=3)
			plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q5','Q7','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		# elif(f==1 and i > 0):
		# 	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
		# 	plt.legend(loc='upper left',prop={'size': 24}, ncol=2)
		# 	plt.ylim([0, 1.5])
		# 	plt.yticks([0,0.5,1,1.5])
		# 	plt.xticks(x1+width*i-0.1, ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
		# elif(f==2):
		# 	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
		# 	#plt.yscale("log",basey=10)
		# 	plt.legend(loc='upper left',prop={'size': 22}, ncol=2)
		# 	plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q15','Q18','Q19'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')	
		#	plt.legend(loc='best',prop={'size': 16})		


	
	if(f==0):
		plt.title('Runtime of TPC-H queries - 1GB Size (Monetdb)')
		plt.ylabel('Runtime',fontsize=30)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 1GB Size')
		plt.ylabel('Overhead',fontsize=30)
		
	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q17','Q18','Q19','Q20'))
	plt.tick_params(axis='x', which='major', labelsize=30)
	plt.tick_params(axis='y', which='major', labelsize=30)

	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();

==> figs/monetdb/version1/monetdb_tpch_1g_mini.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
fname = ["monetdb_tpch_1g_minimal_pipe"]
#fname = ["post_tpch_1GB_runtime_overview"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400","PS10000"]
#each line color
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red"]
l_color = ["Red","Deepskyblue","Hotpink","Springgreen","Darkorange"]

#the column in .csv file (each column one line)
#num_range = ["PS32","PS64","PS400"]
#each line color
#l_color = ["Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

plt.figure(figsize=(12,5)) 
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.15  
	N = len(pop['query'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.01)
			plt.yscale("log",basey=10)
			plt.legend(loc='upper right',prop={'size': 15}, ncol=5)
			plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q5','Q7','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		# elif(f==1 and i > 0):
		# 	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
		# 	plt.legend(loc='upper left',prop={'size': 24}, ncol=2)
		# 	plt.ylim([0, 1.5])
		# 	plt.yticks([0,0.5,1,1.5])
		# 	plt.xticks(x1+width*i-0.1, ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
		# elif(f==2):
		# 	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
		# 	#plt.yscale("log",basey=10)
		# 	plt.legend(loc='upper left',prop={'size': 22}, ncol=2)
		# 	plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q15','Q18','Q19'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')	
		#	plt.legend(loc='best',prop={'size': 16})		


	
	if(f==0):
		plt.title('Runtime of TPC-H queries - 1GB Size (Monetdb)')
		plt.ylabel('Runtime',fontsize=30)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 1GB Size')
		plt.ylabel('Overhead',fontsize=30)
		
	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q17','Q18','Q19','Q20'))
	plt.tick_params(axis='x', which='major', labelsize=30)
	plt.tick_params(axis='y', which='major', labelsize=30)

	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();

==> figs/plot_post_realdb.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
fname = ["post_realdb_runtime_crimes", "post_realdb_runtime_movies"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400"]
num_range2 = ["NOR","PS"]
#each line color
l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
l_color2 = ["Deepskyblue","Black"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

offset = 5
start = 0
plt.figure(figsize=(8,5)) 
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.2  
	N = len(pop['type'])
	x1 = np.arange(N)
	if(f==0):
		for i in range(len(num_range2)):
			y1 = pop[num_range2[i]]
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range2[i],color=l_color2[i],bottom=0.1)
			plt.yscale("log",basey=10)
			plt.legend(loc='upper center',prop={'size': 20})
			#plt.xticks(x1+width*i-0.2, ('CQ1','CQ2'))
	if(f==1):
		for i in range(len(num_range)):
			y1 = pop[num_range[i]]
			plt.bar(x1+width*(i+9), y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.1)
			plt.yscale("log",basey=10)
			plt.legend(loc='upper center',prop={'size': 20},ncol=3)
			#plt.xticks(x1+width*(i+9)-0.2, ('MQ1','MQ2','MQ3'))
plt.ylabel('Runtime',fontsize=30)
plt.tick_params(axis='x', which='major', labelsize=30)
plt.tick_params(axis='y', which='major', labelsize=30)
#plt.title('Real Datasets on PostgreSQL')
plt.xticks([0.2,1.2,2.2,3.2,4.2], ['C-Q1','C-Q2','M-Q1','M-Q2','M-Q3'])
#plt.xticks(x1, ['CQ1','CQ2','MQ1','MQ2','MQ3'])
print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + "post_realdb_runtime" + ".pdf",format='pdf');
	#clean current plot data
plt.clf();

==> figs/plot_post_realdb_capture.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20}) 
plt.rcParams.update({'figure.autolayout': True})

#store file names
fname = ["post_realdb_capture_crimes", "post_realdb_capture_movies"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400"]
num_range2 = ["NOR","PS"]
#each line color
l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
l_color2 = ["Deepskyblue","Black"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

offset = 5
start = 0
plt.figure(figsize=(8,5)) 
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.2  
	N = len(pop['type'])
	x1 = np.arange(N)
	if(f==0):
		for i in range(len(num_range2)):
			if(i>0):
				y1 = pop[num_range2[i]]
				plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range2[i],color=l_color2[i],bottom=0.1)
				#plt.yscale("log",basey=10)
				plt.legend(loc='upper right',prop={'size': 22}, ncol=2)
				#plt.xticks(x1+width*i-0.2, ('CQ1','CQ2'))
	if(f==1):
		for i in range(len(num_range)):
			if(i>0):
				y1 = pop[num_range[i]]
				plt.bar(x1+width*(i+9), y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.1)
				#plt.yscale("log",basey=10)
				plt.legend(loc='upper right',prop={'size': 22},ncol=2)
				plt.ylim([1, 12])
				#plt.xticks(x1+width*(i+9)-0.2, ('MQ1','MQ2','MQ3'))

plt.ylabel('Overhead',fontsize=30)
plt.tick_params(axis='x', which='major', labelsize=30)
plt.tick_params(axis='y', which='major', labelsize=30)
#plt.title('Real Datasets on PostgreSQL')
plt.xticks([0.3,1.3,2.3,3.3,4.3], ['C-Q1','C-Q2','M-Q1','M-Q2','M-Q3'])
#plt.yticks([1,2,3,4,5,6,7,8,9,10,11,12])
#plt.xticks(x1, ['CQ1','CQ2','MQ1','MQ2','MQ3'])
print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + "post_realdb_capture" + ".pdf",format='pdf');
	#clean current plot data
plt.clf();

==> figs/plotall.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 14}) 

#store file names
#store file names
fname = [	"synthetic_q3_range_1Gb","synthetic_q2_range_1Gb","synthetic_q1_range_1Gb"]
#store normal query costs
n_costs = [	10.394,9.605,4.359]
#64.96
#the column in .csv file (each column one line)
num_range = ["H32","H64","H96","H128","H256"]
#each line color
l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)
	#plot each line and the hline
	if (cur_fn.find("zone") != -1):
		plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	else:
		N = len(pop['type'])
		x1 = np.arange(N)
		for j in range(len(num_range)):
			y1 = pop[num_range[j]]
			#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
			plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])

	plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Percentage of the Input Size")
	plt.ylabel("Query Runing Time")

	#extract 1gb or 10gb to construct the title name
	d_size = ""
	if (cur_fn.find("1gb") != -1): 
		d_size = "1GB"
	else:
		d_size = "10GB"

	plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")

	#set x-axis value
	plt.xticks([0,1,2,3,4,5,6,7], ['0%','2%','5%','10%','25%','50%','75%','100%']);
	#,fontproperties='STKAITI'

	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1): 
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	font = font_manager.FontProperties(family='Comic Sans MS',
									   weight='bold',
                                   	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "lower right",prop=font)
	else:
		plt.legend(loc = "upper left",prop=font)
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")



==> figs/plotall_bitor.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["bitor"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["bitor","delay","delay+no-copy"]

#each line color
l_color = ["Deepskyblue","Red","green"]
#Spring
for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)
	#plot each line and the hline
	if (cur_fn.find("zone") != -1):
		plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	else:
		N = len(pop['type'])
		x1 = np.arange(N)
		for j in range(len(num_range)):
			y1 = pop[num_range[j]]
			#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
			plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])
			plt.grid(axis='y')

	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Number of Fragments",fontsize=36)
	plt.ylabel("Runtime (sec)",fontsize=36)
	plt.yticks([0,0.1,0.2,0.3,0.4,0.5])

	#extract 1gb or 10gb to construct the title name
	d_size = ""
	if (cur_fn.find("1gb") != -1):
		d_size = "1GB"
	else:
		d_size = "10GB"

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=26.5)
	plt.tick_params(axis='y', which='major', labelsize=36)
	#set x-axis value
	plt.xticks([0,1,2,3,4,5,6,7,8], ['32','64','96','128','256','400','1k','4k','10k']);
	#,fontproperties='STKAITI'

	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 27})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/plotall_case.py <==
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.ticker import FuncFormatter
import matplotlib.font_manager as font_manager
import numpy as np

#global font setting
plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True
plt.figure(figsize=((8.0/7.0)*6,5))

#store file names
#store file names
fname = ["case"]
#store normal query costs
#n_costs = [3.269,3.269]
#64.96
#the column in .csv file (each column one line)
num_range = ["case","binary search"]
#each line color
l_color = ["Deepskyblue","Red","green"]


for i in range(len(fname)):
	#current file name
	cur_fn = fname[i]

	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	#pop.plot(marker='h',lw=2)

	N = len(pop['type'])
	x1 = np.arange(N)
	for j in range(len(num_range)):
		y1 = pop[num_range[j]]
		#since no log0, so use x2[y2>0],y2[y2>0] -> only plot y-axis > 0 to skip log0
		plt.plot(x1[y1>0],y1[y1>0],marker='h',lw=2,color=l_color[j],label=num_range[j])

	#plt.axhline(y=n_costs[i], linewidth=2, color='sienna',linestyle=':',label="normal")

	#label name
	plt.xlabel("Number of Fragments",fontsize=36)
	plt.ylabel("Runtime (sec)",fontsize=36)

	#plt.title(cur_fn[0:2].upper() + " - Running Time on Different Scale of the Input ("+ d_size + ")")
	plt.tick_params(axis='x', which='major', labelsize=28)
	plt.tick_params(axis='y', which='major', labelsize=36)
	plt.yticks([0,1,2,3])

	#set x-axis value
	plt.xticks([0,1,2,3,4,5,6,7,8], ['32','64','96','128','256','400','1k','4k','10k']);
	#,fontproperties='STKAITI'
	plt.grid(axis='y')
	#check if the runtime is small, use scale for y-axis
	#if (cur_fn.find("1gb") != -1 and cur_fn.find("q1") != -1):
	#if (n_costs[i] <= 6 and cur_fn.find("zone") == -1):
	#	plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#plt.yscale('log',basey=10)
	#legend setting
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	if(i == 0):
		plt.legend(loc = "upper left",prop={'size': 30})
	elif(i==1):
		plt.legend(loc = "upper left",prop={'size': 20})
	elif(i==2):
		plt.legend(loc = "upper left",prop={'size': 21})
	#plt.legend()
	#plt.show()

	#save each plot to pdf
	print (cur_fn + ".pdf")
	plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	#clean current plot data
	plt.clf();



	###################
	#old plot only work for python 2.7 (above can work on python 3.6 also)
	###################
	#read data to pop
	#pop = pd.read_csv(cur_fn + ".csv",index_col='type')
	#plot each line and the hline
	#if (cur_fn.find("zone") != -1):
	#	plt.plot(pop['zone'],marker='h',lw=2,color="Deepskyblue",label="zone")
	#else:
	#	plt.plot(pop['H32'],marker='h',lw=2,color="Deepskyblue",label="H32")
	#	plt.plot(pop['H64'],marker='h',lw=2,color="Red",label="H64")
	#	plt.plot(pop['H96'],marker='h',lw=2,color="Springgreen",label="H96")
	#	plt.plot(pop['H128'],marker='h',lw=2,color="Hotpink",label="H128")
	#	plt.plot(pop['H256'],marker='h',lw=2,color="Darkorange",label="H256")


==> figs/realdb/cs/plot_post_realdb.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True

#store file names
fname = ["post_realdb_runtime_crimes", "stack_overflow_runtime"]
#the column in .csv file (each column one line)
num_range = ["No-PS","PS1k","PS10k"]
num_range2 = ["No-PS","PSMIX"]
#each line color
l_color = ["Red","Deepskyblue","Darkorange"]
l_color2 = ["Red","Olive"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]"Deepskyblue","Hotpink"

offset = 5
start = 0
plt.figure(figsize=(8,5))
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.2
	N = len(pop['type'])
	x1 = np.arange(N)
	#x1 = [1,3,5]
	if(f==0):
		for i in range(len(num_range2)):
			y1 = pop[num_range2[i]]
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range2[i],color=l_color2[i],bottom=0.1)
			#plt.yscale("log",basey=10)
			plt.legend(loc='best',prop={'size': 10})
			#plt.xticks(x1+width*i-0.2, ('CQ1','CQ2'))
	if(f==1):
		x1 = np.array([0,1,2,3,4])
		for i in range(len(num_range)):
			y1 = pop[num_range[i]]
			plt.bar(2+x1+width*i, y1, width, alpha=0.7, label="" if i == 0 else num_range[i] ,color=l_color[i],bottom=0.1)
			#plt.yscale("log",basey=10)
			plt.legend(loc='upper left',prop={'size': 20},ncol=1)
			#plt.xticks(x1+width*(i+9)-0.2, ('MQ1','MQ2','MQ3'))
plt.grid(axis='y')
plt.ylabel('Runtime (sec)',fontsize=40)
plt.tick_params(axis='x', which='major', labelsize=28)
plt.tick_params(axis='y', which='major', labelsize=38)
#plt.title('Real Datasets on PostgreSQL')
plt.yticks([0,10,20,30,40,50,60])
plt.xticks([0.1,1.1,2.2,3.2,4.2,5.2,6.2], ['C-Q1','C-Q2','S-Q1','S-Q2','S-Q3','S-Q4','S-Q5'])
#plt.xticks(x1, ['CQ1','CQ2','MQ1','MQ2','MQ3'])
print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + "post_realdb_runtime" + ".pdf",format='pdf');
	#clean current plot data
plt.clf();


==> figs/realdb/cs/plot_post_realdb_capture.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 30})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True

#store file names
fname = ["post_realdb_capture_crimes", "stack_overflow_capture"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS1k","PS10k"]
num_range2 = ["NOR","PSMIX"]
#each line color
l_color = ["Red","Deepskyblue","Darkorange"]
l_color2 = ["Red","Olive"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"],"Deepskyblue","Hotpink"

offset = 5
start = 0
plt.figure(figsize=(8,5))
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.2
	N = len(pop['type'])
	x1 = np.arange(N)
	if(f==0):
		for i in range(len(num_range2)):
			if(i>0):
				y1 = pop[num_range2[i]]
				plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range2[i],color=l_color2[i],bottom=0)
				#plt.yscale("log",basey=10)
				plt.legend(loc='upper center',prop={'size': 21.5}, ncol=2)
				#plt.xticks(x1+width*i-0.2, ('CQ1','CQ2'))
	if(f==1):
		for i in range(len(num_range)):
			if(i>0):
				y1 = pop[num_range[i]]
				plt.bar(x1+width*(i+9), y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
				#plt.yscale("log",basey=10)
				plt.legend(loc='upper right',prop={'size': 25},ncol=1)
				plt.ylim([0, 6])
				#plt.xticks(x1+width*(i+9)-0.2, ('MQ1','MQ2','MQ3'))

plt.grid(axis='y')
plt.ylabel('Relative overhead',fontsize=40)
plt.tick_params(axis='x', which='major', labelsize=25)
plt.tick_params(axis='y', which='major', labelsize=30)
#plt.title('Real Datasets on PostgreSQL')
plt.ylim([-0.5, 3.5])
plt.yticks([0,1,2,3],['0','100%','200%','300%'])
plt.xticks([0.2,1.2,2.1,3.1,4.1,5.1,6.1], ['C-Q1','C-Q2','S-Q1','S-Q2','S-Q3','S-Q4','S-Q5'])
#plt.yticks([1,2,3,4,5,6,7,8,9,10,11,12])
#plt.xticks(x1, ['CQ1','CQ2','MQ1','MQ2','MQ3'])
print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + "post_realdb_capture" + ".pdf",format='pdf');
	#clean current plot data
plt.clf();


==> figs/realdb/plot_post_realdb.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 22})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True

#store file names
fname = ["post_realdb_runtime_crimes", "post_realdb_runtime_movies"]
#the column in .csv file (each column one line)
num_range = ["No-PS","PS32","PS64","PS400","PS10000"]
num_range2 = ["No-PS","PSMIX"]
#each line color
l_color = ["Red","Deepskyblue","Hotpink","Springgreen","Darkorange"]
l_color2 = ["Red","Olive"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

offset = 5
start = 0
plt.figure(figsize=(8,5))
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.2
	N = len(pop['type'])
	x1 = np.arange(N)
	#x1 = [1,3,5]
	if(f==0):
		for i in range(len(num_range2)):
			y1 = pop[num_range2[i]]
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range2[i],color=l_color2[i],bottom=0.1)
			#plt.yscale("log",basey=10)
			plt.legend(loc='upper right',prop={'size': 20})
			#plt.xticks(x1+width*i-0.2, ('CQ1','CQ2'))
	if(f==1):
		x1 = np.array([0,1.5,3])
		for i in range(len(num_range)):
			y1 = pop[num_range[i]]
			plt.bar(2+x1+width*i, y1, width, alpha=0.7, label="" if i == 0 else num_range[i]  ,color=l_color[i],bottom=0.1)
			#plt.yscale("log",basey=10)
			plt.legend(loc='upper right',prop={'size': 27},ncol=2)
			#plt.xticks(x1+width*(i+9)-0.2, ('MQ1','MQ2','MQ3'))
plt.grid(axis='y')
plt.ylabel('Runtime (sec)',fontsize=36)
plt.tick_params(axis='x', which='major', labelsize=30)
plt.tick_params(axis='y', which='major', labelsize=36)
#plt.title('Real Datasets on PostgreSQL')
plt.yticks([0,1,2,3,4,5])
plt.xticks([0.1,1.1,2.4,3.9,5.4], ['C-Q1','C-Q2','M-Q1','M-Q2','M-Q3'])
#plt.xticks(x1, ['CQ1','CQ2','MQ1','MQ2','MQ3'])
print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + "post_realdb_runtime" + ".pdf",format='pdf');
	#clean current plot data
plt.clf();


==> figs/realdb/plot_post_realdb_capture.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True

#store file names
fname = ["post_realdb_capture_crimes", "post_realdb_capture_movies"]
#the column in .csv file (each column one line)
num_range = ["NOR","PS32","PS64","PS400","PS10000"]
num_range2 = ["NOR","PSMIX"]
#each line color
l_color = ["Red","Deepskyblue","Hotpink","Springgreen","Darkorange"]
l_color2 = ["Red","Olive"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

offset = 5
start = 0
plt.figure(figsize=(8,5))
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.2
	N = len(pop['type'])
	x1 = np.arange(N)
	if(f==0):
		for i in range(len(num_range2)):
			if(i>0):
				y1 = pop[num_range2[i]]
				plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range2[i],color=l_color2[i],bottom=0)
				#plt.yscale("log",basey=10)
				plt.legend(loc='upper center',prop={'size': 21.5}, ncol=2)
				#plt.xticks(x1+width*i-0.2, ('CQ1','CQ2'))
	if(f==1):
		for i in range(len(num_range)):
			if(i>0):
				y1 = pop[num_range[i]]
				plt.bar(x1+width*(i+9), y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
				#plt.yscale("log",basey=10)
				plt.legend(loc='upper center',prop={'size': 25},ncol=2)
				plt.ylim([0, 6])
				#plt.xticks(x1+width*(i+9)-0.2, ('MQ1','MQ2','MQ3'))

plt.grid(axis='y')
plt.ylabel('Relative overhead',fontsize=36)
plt.tick_params(axis='x', which='major', labelsize=30)
plt.tick_params(axis='y', which='major', labelsize=36)
#plt.title('Real Datasets on PostgreSQL')
plt.yticks([0,1,2,3,4,5],['0','100%','200%','300%','400%','500%'])
plt.xticks([0.2,1.2,2.3,3.3,4.3], ['C-Q1','C-Q2','M-Q1','M-Q2','M-Q3'])
#plt.yticks([1,2,3,4,5,6,7,8,9,10,11,12])
#plt.xticks(x1, ['CQ1','CQ2','MQ1','MQ2','MQ3'])
print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
plt.savefig("./" + "post_realdb_capture" + ".pdf",format='pdf');
	#clean current plot data
plt.clf();


==> figs/realdb/plot_stack_overflow_cap.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True

#store file names
fname = ["stack_overflow_capture"]
#fname = ["post_tpch_1GB_runtime_overview"]
#the column in .csv file (each column one line)
num_range = ["No-PS","PS1k","PS10k"]
#each line color
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red"]
l_color = ["Red","Deepskyblue","Darkorange"]

#the column in .csv file (each column one line)
#num_range = ["PS32","PS64","PS400"]
#each line color
#l_color = ["Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

plt.figure(figsize=(8,5))
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.15
	N = len(pop['query'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0 and i > 0):
			#plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i])
			plt.legend(loc='upper left',prop={'size': 26}, ncol=1)
			#plt.legend().remove()
			plt.ylim([-0.5, 4.25])
			plt.yticks([0,1,2,3,4],['0','100%','200%','300%','400%'])
			plt.xticks(x1+width*i-0.08, ('S-Q1','S-Q2','S-Q3','S-Q4','S-Q5'))
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		elif(f==1 and i > 0):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
			#plt.legend(loc='upper right',prop={'size': 20}, ncol=1)
			plt.legend().remove()
			plt.ylim([0, 13])
			plt.yticks([0,2,4,6,8,10,12],['0','200%','400%','600%','800%','1000%','1200%'])
			plt.xticks(x1+width*i-0.3, ('Q3','Q10','Q15','Q18','Q21'))
		elif(f==2):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			plt.legend(loc='upper left',prop={'size': 22}, ncol=1)
			plt.xticks(x1+width*i-0.4, ('Q2','Q3','Q10','Q15','Q18','Q19'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 16})


	plt.grid(axis='y')
	if(f==0 or f==2):
		#plt.title('Runtime of TPC-H queries - 1GB Size')
		plt.ylabel('Relative overhead',fontsize=36)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 1GB Size')
		plt.ylabel('Relative overhead',fontsize=36)

	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q17','Q18','Q19','Q20'))
	plt.tick_params(axis='x', which='major', labelsize=36)

	if(f==2):
		plt.tick_params(axis='y', which='major', labelsize=36)
	else:
		plt.tick_params(axis='y', which='major', labelsize=36)
	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();


==> figs/realdb/plot_stack_overflow_runtime.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import matplotlib.font_manager as font_manager


plt.rcParams['font.family'] = ['Times New Roman']
plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'figure.autolayout': True})
plt.rcParams['axes.axisbelow'] = True

#store file names
fname = ["stack_overflow_runtime"]
#fname = ["post_tpch_1GB_runtime_overview"]
#the column in .csv file (each column one line)
num_range = ["No-PS","PS1k","PS10k"]
#each line color
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red"]
l_color = ["Red","Deepskyblue","Darkorange"]

#the column in .csv file (each column one line)
#num_range = ["PS32","PS64","PS400"]
#each line color
#l_color = ["Red","Springgreen","Hotpink"]
#l_color = ["Deepskyblue","Red","Springgreen","Hotpink","Darkorange"]

plt.figure(figsize=(8,5))
for f in range(len(fname)):
	#current file name
	cur_fn = fname[f]
	#read data to pop
	pop = pd.read_csv(cur_fn + ".csv")
	width = 0.12
	N = len(pop['query'])
	x1 = np.arange(N)
	for i in range(len(num_range)):
		y1 = pop[num_range[i]]
		if(f==0):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			#plt.legend().remove()
			plt.legend(loc='upper center',prop={'size': 21}, ncol=3)
			plt.ylim([0, 65])
			plt.yticks([2,10,20,30,40,50,60])
			plt.xticks(x1+width*i-0.1, ('S-Q1','S-Q2','S-Q3','S-Q4','S-Q5'))
		elif(f==1):
			plt.bar(x1+width*i, y1, width, alpha=0.7, label=num_range[i],color=l_color[i],bottom=0)
			plt.legend().remove()
			plt.yticks([0,1,2,3])
			#plt.legend(loc='upper left',prop={'size': 22}, ncol=2)
			plt.xticks(x1+width*i-0.3, ('Q3','Q10','Q15','Q18','Q21'))
			#plt.legend(loc=8,ncol=2,prop={'size': 6})
		elif(f==2 and i > 0):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			plt.legend(loc='upper left',prop={'size': 24}, ncol=2)
			plt.ylim([0, 8])
			#plt.yticks([0,0.5,1,1.5,2,2.5,3])
			plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q5','Q7','Q8','Q10','Q15','Q17','Q18','Q19','Q20','Q21'))
		elif(f==3):
			plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0)
			#plt.yscale("log",basey=10)
			plt.legend(loc='upper left',prop={'size': 22}, ncol=1)
			plt.xticks(x1+width*i-0.2, ('Q2','Q3','Q10','Q15','Q18','Q19'))
		#elif(f==2):
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 14})
		#else:
		#	plt.bar(x1+width*i, y1, width, alpha=0.5, label=num_range[i],color=l_color[i],bottom=0.001,log=True)
		#	plt.legend(loc='best')
		#	plt.legend(loc='best',prop={'size': 16})


	plt.grid(axis='y')
	if(f==0 or f==2):
		#plt.title('Runtime of TPC-H queries - 1GB Size')
		plt.ylabel('Runtime (sec)',fontsize=36)
	elif(f==1):
		#plt.title('Overhead of TPC-H queries - 1GB Size')
		plt.ylabel('Runtime (sec)',fontsize=36)

	#plt.xticks(x1+width*i-0.1, ('Q3','Q10','Q15','Q17','Q18','Q19','Q20'))
	plt.tick_params(axis='x', which='major', labelsize=36)

	if(f==2):
		plt.tick_params(axis='y', which='major', labelsize=36)
	else:
		plt.tick_params(axis='y', which='major', labelsize=36)
	#plt.legend(loc='best',ncol=2)
	#font = font_manager.FontProperties(family='Comic Sans MS',
	#								   weight='bold',
    #                               	   style='normal', size=16)
	#plt.legend(loc = "upper right",prop=font)
	#plt.show()
	#save each plot to pdf
	print (cur_fn + ".pdf")
	#plt.savefig("./" + cur_fn + ".pdf",dpi=600,format='pdf');
	plt.savefig("./" + cur_fn + ".pdf",format='pdf');
	#clean current plot data
	plt.clf();

